Four hyperplanes do not always equipartition a mass in $\mathbb{R}^4$

We construct a smooth strictly positive density in $\mathbb{R}^4$ that cannot be divided into $16$ parts of the same size by four affine hyperplanes. This settles the last open case of Gr\"unbaum's 1960 conjecture and disproves Ramos' general conjecture on hyperplane equipartitions. We reduce the construction to finding two homogeneous polynomials in four variables, of degrees three and four, whose multilinear coefficients cannot vanish simultaneously after any orthogonal change of coordinates. We give two proofs of this nonvanishing result. The first uses a local perturbation argument. The second reduces it to the absence of a common zero for five explicit polynomials on $[-1,1]^6$, verified by a computer-assisted Bernstein subdivision argument.

==> anc/MANIFEST.sha256 <==
a1b196ef7b35845bb07e50b573b0ffc79910a3db6f7461d0093e0abccc20f641  .gitignore
62d936dae1f47f7252f8d000863f5f0104917d609443880397eee3d951b63c3e  README.md
85c189a19983f8615fab7b95ffd5c97cb660e9c1f7e0c4a80334c7f6c6c54144  certificate/CERTIFICATE_FORMAT.md
062406746ba14b23e2ec643db6ab9b83c2f587e292d39d86e23db48f7703227f  certificate/LEAF_BOXES_FORMAT.md
66d91ccd5ded4c9042a37b5ec5abf9d03fe1cf8f813b7aee8580bf488930ac6d  certificate/grunbaum_certificate.txt
fdaa4bf468bf8446e344b5b08948da87acd0e127415bd91cf693eaa4f8ab28c0  checkers/check_grunbaum_text.c
184f0ac9684418345e4795388e9e901ff0d7283d594a53bce380aac982e177a4  data/final_chart_polynomials.json
aea0b93fc39a89cd2feae60f73d733aa0372f6b401064593600011ce402709fb  data/final_tensors.json
36dce9669a7f9f291fc2542aa46e15343ab6c880ecbc3af2d57279488d00c6f9  expected_output.txt
eec1e986e5cbebedc6cb58d39455f93da2fc1deb1f06d921c1584d7ed10e9274  grunbaum_leaf_boxes.csv
1ad94353a3787252fe3e461401a535f856895780ad1d21fe9cd9778a751316a1  python/README.md
f9896622ca5700fca2bd56cadf3dbd5d54ea3bcefad09dd2f3673d523238b69a  python/bernstein_tools.py
377266320f8e3969d612f22450db10f83649f98261b033f0b6721dc831075439  python/certificate_generation_output.txt
038315b36c0c83e596c5eae2f7f151c1328fed6236e8fc9499aa8921db62df06  python/generate_certificate.py
e18e17ae9cdaf3266af0187eb05f039d3493fffa9d3e507bcdd036ec7af275b1  python/generate_final_chart_polynomials.py
2c1c9bf6cccb7625b6dfb069583fcb8236c323063a3e217fe6ace5312f75b328  python/python_replay_output.txt
f5a84fda9518d37a3273ec87f6a57f12a9d7713c66f2cd5821def989492148ef  python/verify_python_replay.py
7bd6b8946940b79948c548c8048e545684b91c8edc9444d8dfc0c8f76a97c0a7  requirements.txt
8267158d04ba07dcf65098ad39069c8ad04112f4dce807917d4c0897e69cd0fa  run_all_checks.sh
aa15bdc0a6ffef610685240c92eded8e35177d792cee8fe5fcc4a5a837b18789  run_c_checker.sh
cacb377cfbcf6193c789c070331d011994773680438f459ceca0a58dc50963ed  tools/certificate_text_tools.py
9ae97702cc69ace3d49e7ceda8d0fb53f7f3c1c37d45d3e9593a66b320e2ff93  tools/check_release_consistency.py
562ec3582d4b356f5705fb9e7562450580c8c67ad4f3615f7c5f01c8d69a8c0d  verification_manifest.md
b144a05028d09522606fcfc499488b16e24616fba23de08f878fa2367e16fe1d  verify_grunbaum_tensors.c


==> anc/README.md <==
# Verification files for the four-hyperplane tensor obstruction

This repository contains the exact finite verification used in the paper
*Four hyperplanes do not always equipartition a mass in* `R^4`.

The finite statement checked here is:

> The five explicit contractions determined by the cubic tensor `A` and the
> quartic tensor `B` have no common zero on the normalized quaternion chart
> `[-1,1]^6`.

The analytic perturbation argument and the symmetry reduction from `O(4)` to
this chart are mathematical arguments in the manuscript and are not checked by
these programs.

## Fastest verification: one self-contained C file

The three files named in the manuscript are at the repository root:

- `verify_grunbaum_tensors.c` — self-contained exact checker;
- `verification_manifest.md` — detailed trust boundary, commands, and file inventory;
- `grunbaum_leaf_boxes.csv` — explicit terminal boxes and separating witnesses.

Compile and run the authoritative checker with GCC or Clang:

```bash
cc -O3 -std=gnu11 verify_grunbaum_tensors.c -o verify_grunbaum_tensors
./verify_grunbaum_tensors
```

A successful run exits with status `0` and ends with:

```text
CERTIFIED
  nodes:      77713
  leaves:     38857
  max depth:  60
  minimum exact integer leaf margin: 121251517
The five tensor contractions have no common zero on [-1,1]^6.
```

The checker requires compiler support for signed `__int128`. It uses no
floating-point arithmetic and no third-party library.

## Readable proof data

The certificate is also supplied separately from the checker:

- `certificate/grunbaum_certificate.txt` gives the full subdivision tree and
  one exact integer witness at each leaf;
- `grunbaum_leaf_boxes.csv` lists all terminal boxes explicitly in dyadic
  coordinates, together with their witnesses;
- `checkers/check_grunbaum_text.c` verifies the readable certificate directly;
- `certificate/CERTIFICATE_FORMAT.md` and
  `certificate/LEAF_BOXES_FORMAT.md` specify the formats and exact arithmetic.

To run the checker for the readable certificate:

```bash
cc -O3 -std=gnu11 checkers/check_grunbaum_text.c -o check_grunbaum_text
./check_grunbaum_text certificate/grunbaum_certificate.txt
```

## Exact tensor and polynomial data

`data/final_tensors.json` is the sole machine-readable tensor definition in
this release. It contains `5A` and the sparse quartic `B` printed in the
manuscript. There is no alternative or exploratory quartic in this repository.

The exact chart polynomials are in `data/final_chart_polynomials.json`. They
can be regenerated and compared byte for byte with:

```bash
python3 python/generate_final_chart_polynomials.py --check
```

## Optional Python reproduction

The Python programs document how the subdivision was found and provide an
independent rigorous replay. They are not needed for the C certificate.
Install the recorded NumPy version with:

```bash
python3 -m venv .venv
source .venv/bin/activate
python3 -m pip install -r requirements.txt
```

See `python/README.md` and `verification_manifest.md` for commands and the
precise trust boundary.

## Hashes

After the repository contents are finalized, every retained file except the
manifest itself is listed in `MANIFEST.sha256`.

Linux:

```bash
sha256sum -c MANIFEST.sha256
```

macOS:

```bash
shasum -a 256 -c MANIFEST.sha256
```


==> anc/certificate/CERTIFICATE_FORMAT.md <==
# Human-readable Bernstein certificate format

## Purpose

`grunbaum_certificate.txt` is a language-independent representation of the
complete binary subdivision tree and the separating covector attached to every
terminal box. It contains proof data only:

- the coordinate bisected at each internal node; and
- five exact integer entries at each leaf.

The tensor coefficients, chart polynomials, Bernstein conversion, interval
control data, de Casteljau subdivisions, and inequalities are reconstructed by
the checker.

## Header

The first line is

```text
G4BCERT-TEXT-1 nodes=77713 leaves=38857 witness_scale=4503599627370496
```

Here `witness_scale=2^52` records how candidate directions were quantized. The
checker treats each displayed witness as an exact integer vector. A common
positive scaling would not change its validity.

## Preorder node records

Every subsequent nonempty line is one node in preorder, left child before
right child. There are two record types.

### Internal node

```text
split x1
```

The allowed coordinates are

```text
x1 x2 x3 y1 y2 y3
```

The current box is bisected at the midpoint of that coordinate. The left child
is the lower half and the right child is the upper half.

The root is `[0,1]^6` in Bernstein coordinates. It corresponds to the
quaternion chart `[-1,1]^6` by

```text
chart_coordinate = 2 * bernstein_coordinate - 1.
```

### Leaf

```text
leaf w0 w1 w2 w3 w4
```

The five decimal integers form an exact covector `w`. On that box the checker
proves

```text
w . C_alpha > 0
```

for all `5^6 = 15625` vector Bernstein control points `C_alpha`. Since every
value of the five-component polynomial map is a convex combination of these
control points, the map cannot equal zero on the box.

## Exact root control data

The checker performs the following operations independently for each of the
five components.

1. It derives the six-variable power-basis polynomial from `5A`, `B`, and the
   quaternionic frame formulas.
2. It converts the polynomial on `[-1,1]^6` to the common tensor-product
   Bernstein basis of degree four in every coordinate. The exact one-variable
   conversion matrix, multiplied by six, is

   ```text
    6 -6  6 -6  6
    6 -3  0  3 -6
    6  0 -2  0  6
    6  3  0 -3 -6
    6  6  6  6  6
   ```

   After six axes the common omitted denominator is `6^6`.
3. It divides every component by the maximum absolute value of that
   component's exact root Bernstein coefficients. This positive componentwise
   normalization does not change the common zero set.
4. It stores an outward interval enclosure on the fixed scale `2^52`:

   ```text
   L[c,alpha] <= 2^52 * C[c,alpha] <= U[c,alpha].
   ```

## Midpoint subdivision

At `split <axis>`, the checker applies degree-four midpoint de Casteljau
subdivision along that coordinate. The exact child coefficients are repeated
averages of the parent coefficients. Lower endpoints are rounded downward and
upper endpoints upward, so the exact child control points remain enclosed.

## Exact leaf inequality

For a leaf witness `w`, the rigorous lower bound for control index `alpha` is

```text
sum_c w[c] * (L[c,alpha] if w[c] >= 0 else U[c,alpha]).
```

The checker evaluates this with signed `__int128` arithmetic and accepts the
leaf only when the integer is strictly positive for every control index.

## Tree statistics

```text
nodes:          77713
internal nodes: 38856
leaves:         38857
maximum depth:  60
```

For a full binary tree, `nodes = 2*leaves - 1`.


==> anc/certificate/LEAF_BOXES_FORMAT.md <==
# Format of `grunbaum_leaf_boxes.csv`

This CSV is a redundant, explicit rendering of the terminal boxes in
`grunbaum_certificate.txt`. It is intended to make independent implementations
possible without parsing a preorder tree.

There are 38,857 data rows, one per leaf. The header is

```text
leaf_id,node_id,depth,
x1_k,x1_d,x2_k,x2_d,x3_k,x3_d,
y1_k,y1_d,y2_k,y2_d,y3_k,y3_d,
w0,w1,w2,w3,w4
```

For each coordinate, the pair `(k,d)` denotes the exact dyadic interval

```text
[k / 2^d, (k+1) / 2^d]
```

in the Bernstein cube `[0,1]^6`. To recover the corresponding interval in the
quaternion chart `[-1,1]^6`, apply `x -> 2x-1` to both endpoints.

The last five columns are the exact integer separating covector. Their
semantics and the exact root normalization are specified in
`CERTIFICATE_FORMAT.md`.

The boxes have disjoint interiors and their exact dyadic volumes sum to one.
The CSV was regenerated from the text certificate and compared byte for byte
with the copy at the repository root.


==> anc/checkers/check_grunbaum_text.c <==
/*
 * Exact checker for the four-hyperplane tensor certificate.
 *
 * Usage:
 *   cc -O3 -std=c11 check_grunbaum_text.c -o check_grunbaum_text
 *   ./check_grunbaum_text grunbaum_certificate.txt
 *
 * The checker:
 *   1. derives the five six-variable chart polynomials from the displayed
 *      symmetric tensors A and B and the quaternionic Spin(4) formulas;
 *   2. converts them exactly to degree-4 tensor-product Bernstein form;
 *   3. reads and replays the human-readable dyadic subdivision tree; and
 *   4. verifies every leaf separator using signed integer arithmetic.
 *
 * No floating-point arithmetic is used.  The certificate producer and its
 * search heuristics are not part of the trusted computation.  Compilation
 * requires GCC or Clang support for signed __int128; no third-party library
 * is required.
 */

#include <errno.h>
#include <inttypes.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#ifndef __SIZEOF_INT128__
#error "This checker requires a compiler with signed __int128 support (GCC or Clang)."
#endif

_Static_assert(sizeof(int64_t)==8, "This checker requires 64-bit int64_t.");

#define NV 6
#define DEG 4
#define SIDE 5
#define NCTRL 15625
#define NCOMP 5
#define LEAF_TOKEN 6
#define FIXED_SCALE ((int64_t)1 << 52)

static const int STRIDE[NV] = {3125, 625, 125, 25, 5, 1};
static const int64_t T6[SIDE][SIDE] = {
    { 6, -6,  6, -6,  6},
    { 6, -3,  0,  3, -6},
    { 6,  0, -2,  0,  6},
    { 6,  3,  0, -3, -6},
    { 6,  6,  6,  6,  6}
};

/* A sparse polynomial used only for the 16 bilinear frame entries. */
typedef struct {
    int n;
    uint16_t code[8];
    int8_t coeff[8];
} SPoly;

typedef struct {
    int64_t *lo; /* NCOMP contiguous control nets */
    int64_t *hi;
} Net;

typedef struct {
    uint8_t *tokens;
    uint64_t ntokens;
    int64_t *witnesses; /* 5 integers per leaf */
    uint64_t nleaves;
    uint64_t token_pos;
    uint64_t leaf_pos;
    uint64_t checked_nodes;
    uint64_t checked_leaves;
    int max_depth;
    __int128 min_leaf_sum;
} Certificate;

static void die(const char *message) {
    fprintf(stderr, "ERROR: %s\n", message);
    exit(1);
}

static void *xmalloc(size_t n) {
    void *p = malloc(n);
    if (!p) die("out of memory");
    return p;
}

static uint16_t mono_var(int v) {
    return (uint16_t)STRIDE[v];
}

static uint16_t mono_prod(int v, int w) {
    return (uint16_t)(STRIDE[v] + STRIDE[w]);
}

static void sp_add(SPoly *p, int coeff, uint16_t code) {
    if (p->n >= 8) die("internal sparse-polynomial capacity exceeded");
    p->coeff[p->n] = (int8_t)coeff;
    p->code[p->n] = code;
    p->n++;
}

/*
 * Unnormalized columns q_j = p e_j conjugate(r), with
 * p=(1,x1,x2,x3), r=(1,y1,y2,y3).
 * q[row][column] is a sparse polynomial in the six chart variables.
 */
static void build_frame(SPoly q[4][4]) {
    memset(q, 0, 16 * sizeof(SPoly));
#define C(R,COL,A) sp_add(&q[(R)][(COL)], (A), 0)
#define V(R,COL,A,I) sp_add(&q[(R)][(COL)], (A), mono_var((I)))
#define P(R,COL,A,I,J) sp_add(&q[(R)][(COL)], (A), mono_prod((I),(J)))
    /* column 0 */
    C(0,0, 1); P(0,0, 1,0,3); P(0,0, 1,1,4); P(0,0, 1,2,5);
    V(1,0, 1,0); P(1,0,-1,1,5); P(1,0, 1,2,4); V(1,0,-1,3);
    P(2,0, 1,0,5); V(2,0, 1,1); P(2,0,-1,2,3); V(2,0,-1,4);
    P(3,0,-1,0,4); P(3,0, 1,1,3); V(3,0, 1,2); V(3,0,-1,5);
    /* column 1 */
    V(0,1,-1,0); P(0,1,-1,1,5); P(0,1, 1,2,4); V(0,1, 1,3);
    C(1,1, 1); P(1,1, 1,0,3); P(1,1,-1,1,4); P(1,1,-1,2,5);
    P(2,1, 1,0,4); P(2,1, 1,1,3); V(2,1, 1,2); V(2,1, 1,5);
    P(3,1, 1,0,5); V(3,1,-1,1); P(3,1, 1,2,3); V(3,1,-1,4);
    /* column 2 */
    P(0,2, 1,0,5); V(0,2,-1,1); P(0,2,-1,2,3); V(0,2, 1,4);
    P(1,2, 1,0,4); P(1,2, 1,1,3); V(1,2,-1,2); V(1,2,-1,5);
    C(2,2, 1); P(2,2,-1,0,3); P(2,2, 1,1,4); P(2,2,-1,2,5);
    V(3,2, 1,0); P(3,2, 1,1,5); P(3,2, 1,2,4); V(3,2, 1,3);
    /* column 3 */
    P(0,3,-1,0,4); P(0,3, 1,1,3); V(0,3,-1,2); V(0,3, 1,5);
    P(1,3, 1,0,5); V(1,3, 1,1); P(1,3, 1,2,3); V(1,3, 1,4);
    V(2,3,-1,0); P(2,3, 1,1,5); P(2,3, 1,2,4); V(2,3,-1,3);
    C(3,3, 1); P(3,3,-1,0,3); P(3,3,-1,1,4); P(3,3, 1,2,5);
#undef C
#undef V
#undef P
}

static void sort3(int *a, int *b, int *c) {
    int t;
    if (*a > *b) { t=*a; *a=*b; *b=t; }
    if (*b > *c) { t=*b; *b=*c; *c=t; }
    if (*a > *b) { t=*a; *a=*b; *b=t; }
}

static void sort4(int *a, int *b, int *c, int *d) {
    int x[4] = {*a,*b,*c,*d};
    for (int i=1;i<4;i++) {
        int v=x[i],j=i-1;
        while (j>=0 && x[j]>v) { x[j+1]=x[j]; j--; }
        x[j+1]=v;
    }
    *a=x[0]; *b=x[1]; *c=x[2]; *d=x[3];
}

/* Five times the cubic tensor A from the manuscript. */
static int64_t A5(int a, int b, int c) {
    sort3(&a,&b,&c);
    const int key = 16*a + 4*b + c;
    switch (key) {
        case  0: return -65; /* 000 */
        case  1: return  60; /* 001 */
        case  2: return -15; /* 002 */
        case  3: return -25; /* 003 */
        case  5: return  25; /* 011 */
        case 10: return -75; /* 022 */
        case 15: return  70; /* 033 */
        case 21: return -40; /* 111 */
        case 22: return -50; /* 112 */
        case 26: return  30; /* 122 */
        case 31: return  30; /* 133 */
        case 42: return -15; /* 222 */
        case 47: return -50; /* 233 */
        case 63: return -65; /* 333 */
        case 27: return  -1; /* 123 */
        default: return 0;
    }
}

/* The sparse integer quartic tensor B from the manuscript. */
static int64_t B4(int a, int b, int c, int d) {
    sort4(&a,&b,&c,&d);
    const int key = 64*a + 16*b + 4*c + d;
    switch (key) {
        case   7: return -2; /* 0013 */
        case  15: return -4; /* 0033 */
        case  31: return  3; /* 0133 */
        case  43: return -1; /* 0223 */
        case  91: return -1; /* 1123 */
        case  95: return -1; /* 1133 */
        case 107: return -1; /* 1223 */
        case 111: return  1; /* 1233 */
        case 191: return -6; /* 2333 */
        default: return 0;
    }
}

static void add_product3(int64_t *out, int64_t tc,
                         const SPoly *a, const SPoly *b, const SPoly *c) {
    for (int i=0;i<a->n;i++) for (int j=0;j<b->n;j++) for (int k=0;k<c->n;k++) {
        const int code = a->code[i] + b->code[j] + c->code[k];
        out[code] += tc * (int64_t)a->coeff[i] * b->coeff[j] * c->coeff[k];
    }
}

static void add_product4(int64_t *out, int64_t tc,
                         const SPoly *a, const SPoly *b,
                         const SPoly *c, const SPoly *d) {
    for (int i=0;i<a->n;i++) for (int j=0;j<b->n;j++)
    for (int k=0;k<c->n;k++) for (int l=0;l<d->n;l++) {
        const int code = a->code[i] + b->code[j] + c->code[k] + d->code[l];
        out[code] += tc * (int64_t)a->coeff[i] * b->coeff[j]
                            * c->coeff[k] * d->coeff[l];
    }
}

static int64_t *build_power_polynomials(void) {
    SPoly q[4][4];
    build_frame(q);
    int64_t *power = (int64_t *)calloc((size_t)NCOMP*NCTRL, sizeof(int64_t));
    if (!power) die("out of memory");

    for (int omit=0; omit<4; omit++) {
        int cols[3], m=0;
        for (int j=0;j<4;j++) if (j!=omit) cols[m++]=j;
        int64_t *out = power + (size_t)omit*NCTRL;
        for (int a=0;a<4;a++) for (int b=0;b<4;b++) for (int c=0;c<4;c++) {
            int64_t tc=A5(a,b,c);
            if (tc) add_product3(out,tc,&q[a][cols[0]],&q[b][cols[1]],&q[c][cols[2]]);
        }
    }
    int64_t *out = power + (size_t)4*NCTRL;
    for (int a=0;a<4;a++) for (int b=0;b<4;b++)
    for (int c=0;c<4;c++) for (int d=0;d<4;d++) {
        int64_t tc=B4(a,b,c,d);
        if (tc) add_product4(out,tc,&q[a][0],&q[b][1],&q[c][2],&q[d][3]);
    }
    return power;
}

static int count_nonzero(const int64_t *a) {
    int n=0;
    for (int i=0;i<NCTRL;i++) if (a[i]) n++;
    return n;
}

static int64_t checked_i128_to_i64(__int128 x) {
    if (x > INT64_MAX || x < INT64_MIN) die("integer overflow");
    return (int64_t)x;
}

static void transform_axis(const int64_t *src, int64_t *dst, int axis) {
    const int stride=STRIDE[axis];
    const int block=stride*SIDE;
    for (int base=0;base<NCTRL;base+=block) {
        for (int off=0;off<stride;off++) {
            int64_t v[SIDE];
            for (int e=0;e<SIDE;e++) v[e]=src[base+e*stride+off];
            for (int i=0;i<SIDE;i++) {
                __int128 s=0;
                for (int e=0;e<SIDE;e++) s+=(__int128)T6[i][e]*v[e];
                dst[base+i*stride+off]=checked_i128_to_i64(s);
            }
        }
    }
}

static int64_t floor_ratio(__int128 n, int64_t d) {
    __int128 q=n/d, r=n%d;
    if (r && n<0) q--;
    return checked_i128_to_i64(q);
}

static int64_t ceil_ratio(__int128 n, int64_t d) {
    __int128 q=n/d, r=n%d;
    if (r && n>0) q++;
    return checked_i128_to_i64(q);
}

static Net build_root_net(void) {
    int64_t *power=build_power_polynomials();
    const int expected[NCOMP]={316,316,316,316,832};
    for (int c=0;c<NCOMP;c++) {
        int n=count_nonzero(power+(size_t)c*NCTRL);
        if (n!=expected[c]) {
            fprintf(stderr,"component %d has %d power terms, expected %d\n",c,n,expected[c]);
            die("tensor-to-polynomial expansion mismatch");
        }
    }

    int64_t *tmp1=(int64_t *)xmalloc((size_t)NCTRL*sizeof(int64_t));
    int64_t *tmp2=(int64_t *)xmalloc((size_t)NCTRL*sizeof(int64_t));
    Net net;
    net.lo=(int64_t *)xmalloc((size_t)NCOMP*NCTRL*sizeof(int64_t));
    net.hi=(int64_t *)xmalloc((size_t)NCOMP*NCTRL*sizeof(int64_t));

    for (int c=0;c<NCOMP;c++) {
        memcpy(tmp1,power+(size_t)c*NCTRL,(size_t)NCTRL*sizeof(int64_t));
        int64_t *src=tmp1,*dst=tmp2,*swap;
        for (int axis=0;axis<NV;axis++) {
            transform_axis(src,dst,axis);
            swap=src;src=dst;dst=swap;
        }
        int64_t den=0;
        for (int i=0;i<NCTRL;i++) {
            int64_t a=src[i] < 0 ? -src[i] : src[i];
            if (a>den) den=a;
        }
        if (!den) die("zero polynomial component");
        for (int i=0;i<NCTRL;i++) {
            __int128 n=(__int128)src[i]*FIXED_SCALE;
            net.lo[(size_t)c*NCTRL+i]=floor_ratio(n,den);
            net.hi[(size_t)c*NCTRL+i]=ceil_ratio(n,den);
        }
    }
    free(power); free(tmp1); free(tmp2);
    return net;
}

static void free_net(Net *n) {
    free(n->lo); free(n->hi); n->lo=n->hi=NULL;
}

static int64_t floor16(__int128 n) { return floor_ratio(n,16); }
static int64_t ceil16(__int128 n) { return ceil_ratio(n,16); }

static void split_line(const int64_t b[5], int64_t l[5], int64_t r[5], int upper) {
#define ROUND(X) (upper ? ceil16((X)) : floor16((X)))
    l[0]=b[0];
    l[1]=ROUND((__int128)8*b[0]+8*b[1]);
    l[2]=ROUND((__int128)4*b[0]+8*b[1]+4*b[2]);
    l[3]=ROUND((__int128)2*b[0]+6*b[1]+6*b[2]+2*b[3]);
    l[4]=ROUND((__int128)b[0]+4*b[1]+6*b[2]+4*b[3]+b[4]);
    r[0]=l[4];
    r[1]=ROUND((__int128)2*b[1]+6*b[2]+6*b[3]+2*b[4]);
    r[2]=ROUND((__int128)4*b[2]+8*b[3]+4*b[4]);
    r[3]=ROUND((__int128)8*b[3]+8*b[4]);
    r[4]=b[4];
#undef ROUND
}

static void split_array(const int64_t *src, int64_t *left, int64_t *right,
                        int axis, int upper) {
    const int stride=STRIDE[axis];
    const int block=stride*SIDE;
    for (int base=0;base<NCTRL;base+=block) {
        for (int off=0;off<stride;off++) {
            int64_t b[5],l[5],r[5];
            for (int e=0;e<5;e++) b[e]=src[base+e*stride+off];
            split_line(b,l,r,upper);
            for (int e=0;e<5;e++) {
                left[base+e*stride+off]=l[e];
                right[base+e*stride+off]=r[e];
            }
        }
    }
}

static void split_net(Net *parent, int axis, Net *left, Net *right) {
    const size_t bytes=(size_t)NCOMP*NCTRL*sizeof(int64_t);
    left->lo=(int64_t *)xmalloc(bytes); left->hi=(int64_t *)xmalloc(bytes);
    right->lo=(int64_t *)xmalloc(bytes); right->hi=(int64_t *)xmalloc(bytes);
    for (int c=0;c<NCOMP;c++) {
        split_array(parent->lo+(size_t)c*NCTRL,
                    left->lo+(size_t)c*NCTRL,right->lo+(size_t)c*NCTRL,axis,0);
        split_array(parent->hi+(size_t)c*NCTRL,
                    left->hi+(size_t)c*NCTRL,right->hi+(size_t)c*NCTRL,axis,1);
    }
}

static int axis_from_name(const char *name) {
    static const char *axis_names[NV] = {"x1","x2","x3","y1","y2","y3"};
    for (int i=0;i<NV;i++) if (strcmp(name,axis_names[i])==0) return i;
    return -1;
}

static Certificate load_certificate(const char *path) {
    FILE *f=fopen(path,"r");
    if (!f) { perror(path); exit(1); }

    char line[512];
    if (!fgets(line,sizeof(line),f)) die("empty text certificate");
    uint64_t nodes=0, leaves=0, scale=0;
    if (sscanf(line,
               "G4BCERT-TEXT-1 nodes=%" SCNu64 " leaves=%" SCNu64
               " witness_scale=%" SCNu64,
               &nodes,&leaves,&scale)!=3)
        die("bad text certificate header");
    if (nodes != 2*leaves-1) die("certificate tree count is inconsistent");
    if (scale != (UINT64_C(1)<<52)) die("unexpected witness scale");

    Certificate c;
    memset(&c,0,sizeof(c));
    c.ntokens=nodes;
    c.nleaves=leaves;
    c.tokens=(uint8_t *)xmalloc((size_t)nodes);
    c.witnesses=(int64_t *)xmalloc((size_t)leaves*NCOMP*sizeof(int64_t));

    uint64_t node_pos=0, leaf_pos=0;
    while (fgets(line,sizeof(line),f)) {
        char kind[16];
        if (sscanf(line,"%15s",kind)!=1) continue;
        if (node_pos>=nodes) die("too many node records in text certificate");
        if (strcmp(kind,"split")==0) {
            char axis_name[16], extra[16];
            int n=sscanf(line,"split %15s %15s",axis_name,extra);
            if (n!=1) die("malformed split record in text certificate");
            int axis=axis_from_name(axis_name);
            if (axis<0) die("unknown split axis in text certificate");
            c.tokens[node_pos++]=(uint8_t)axis;
        } else if (strcmp(kind,"leaf")==0) {
            if (leaf_pos>=leaves) die("too many leaf records in text certificate");
            int64_t *w=c.witnesses+(size_t)leaf_pos*NCOMP;
            char extra[16];
            int n=sscanf(line,
                         "leaf %" SCNd64 " %" SCNd64 " %" SCNd64
                         " %" SCNd64 " %" SCNd64 " %15s",
                         &w[0],&w[1],&w[2],&w[3],&w[4],extra);
            if (n!=5) die("malformed leaf record in text certificate");
            int nonzero=0;
            for (int i=0;i<NCOMP;i++) if (w[i]) nonzero=1;
            if (!nonzero) die("zero leaf witness in text certificate");
            c.tokens[node_pos++]=LEAF_TOKEN;
            leaf_pos++;
        } else {
            die("unknown record in text certificate");
        }
    }
    fclose(f);

    if (node_pos!=nodes) die("text certificate node count does not match header");
    if (leaf_pos!=leaves) die("text certificate leaf count does not match header");
    c.min_leaf_sum=((__int128)1)<<126;
    return c;
}

static int verify_leaf(const Net *net, const int64_t w[5], __int128 *minimum) {
    int nonzero=0;
    for (int c=0;c<NCOMP;c++) if (w[c]) nonzero=1;
    if (!nonzero) return 0;
    __int128 m=((__int128)1)<<126;
    for (int i=0;i<NCTRL;i++) {
        __int128 s=0;
        for (int c=0;c<NCOMP;c++) {
            const int64_t a = (w[c]>=0)
                ? net->lo[(size_t)c*NCTRL+i]
                : net->hi[(size_t)c*NCTRL+i];
            s += (__int128)w[c]*a;
        }
        if (s<=0) return 0;
        if (s<m) m=s;
    }
    *minimum=m;
    return 1;
}

static void verify_node(Certificate *c, Net net, int depth) {
    c->checked_nodes++;
    if (depth>c->max_depth) c->max_depth=depth;
    if (c->token_pos>=c->ntokens) die("tree ended prematurely");
    uint8_t token=c->tokens[c->token_pos++];
    if (token==LEAF_TOKEN) {
        if (c->leaf_pos>=c->nleaves) die("too many leaves in tree");
        const int64_t *w=c->witnesses+(size_t)c->leaf_pos*NCOMP;
        __int128 m;
        if (!verify_leaf(&net,w,&m)) {
            fprintf(stderr,"leaf %" PRIu64 " at depth %d failed\n",c->leaf_pos,depth);
            die("invalid separating witness");
        }
        if (m<c->min_leaf_sum) c->min_leaf_sum=m;
        c->leaf_pos++; c->checked_leaves++;
        if (c->checked_leaves%5000==0) {
            printf("checked %" PRIu64 " / %" PRIu64 " leaves\n",
                   c->checked_leaves,c->nleaves);
            fflush(stdout);
        }
        free_net(&net);
        return;
    }
    if (token>=NV) die("invalid split-axis token");
    Net left,right;
    split_net(&net,token,&left,&right);
    free_net(&net);
    verify_node(c,left,depth+1);
    verify_node(c,right,depth+1);
}

static void print_i128(__int128 x) {
    if (x==0) { putchar('0'); return; }
    if (x<0) { putchar('-'); x=-x; }
    char s[64]; int n=0;
    while (x) { s[n++]=(char)('0'+x%10); x/=10; }
    while (n) putchar(s[--n]);
}

int main(int argc, char **argv) {
    if (argc!=2) {
        fprintf(stderr,"usage: %s grunbaum_certificate.txt\n",argv[0]);
        return 2;
    }
    printf("Deriving the five chart polynomials from A and B...\n");
    Net root=build_root_net();
    printf("Loading and checking the human-readable certificate...\n");
    Certificate c=load_certificate(argv[1]);
    verify_node(&c,root,0);
    if (c.token_pos!=c.ntokens || c.leaf_pos!=c.nleaves)
        die("certificate was not consumed exactly");
    if (c.checked_nodes!=c.ntokens || c.checked_leaves!=c.nleaves)
        die("internal count mismatch");
    printf("CERTIFIED\n");
    printf("  nodes:      %" PRIu64 "\n",c.checked_nodes);
    printf("  leaves:     %" PRIu64 "\n",c.checked_leaves);
    printf("  max depth:  %d\n",c.max_depth);
    printf("  minimum exact integer leaf margin: ");
    print_i128(c.min_leaf_sum); putchar('\n');
    printf("The five tensor contractions have no common zero on [-1,1]^6.\n");
    free(c.tokens); free(c.witnesses);
    return 0;
}


==> anc/data/final_chart_polynomials.json <==
{
  "format": "grunbaum-final-chart-polynomials-v1",
  "source_tensor_file": "final_tensors.json",
  "chart": "p=(1,x1,x2,x3), r=(1,y1,y2,y3)",
  "variables": [
    "x1",
    "x2",
    "x3",
    "y1",
    "y2",
    "y3"
  ],
  "components": [
    "5A(q1,q2,q3)",
    "5A(q0,q2,q3)",
    "5A(q0,q1,q3)",
    "5A(q0,q1,q2)",
    "B(q0,q1,q2,q3)"
  ],
  "term_counts": [
    316,
    316,
    316,
    316,
    832
  ],
  "polynomials": [
    [
      [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ],
        -1
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          2
        ],
        -99
      ],
      [
        [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        160
      ],
      [
        [
          0,
          0,
          0,
          0,
          1,
          2
        ],
        35
      ],
      [
        [
          0,
          0,
          0,
          0,
          2,
          0
        ],
        -44
      ],
      [
        [
          0,
          0,
          0,
          0,
          2,
          1
        ],
        25
      ],
      [
        [
          0,
          0,
          0,
          1,
          0,
          1
        ],
        -100
      ],
      [
        [
          0,
          0,
          0,
          1,
          0,
          2
        ],
        -30
      ],
      [
        [
          0,
          0,
          0,
          1,
          1,
          0
        ],
        40
      ],
      [
        [
          0,
          0,
          0,
          1,
          1,
          1
        ],
        -85
      ],
      [
        [
          0,
          0,
          0,
          1,
          2,
          0
        ],
        30
      ],
      [
        [
          0,
          0,
          0,
          2,
          0,
          0
        ],
        146
      ],
      [
        [
          0,
          0,
          0,
          2,
          0,
          1
        ],
        -25
      ],
      [
        [
          0,
          0,
          0,
          2,
          1,
          0
        ],
        -35
      ],
      [
        [
          0,
          0,
          1,
          0,
          0,
          1
        ],
        3
      ],
      [
        [
          0,
          0,
          1,
          0,
          0,
          3
        ],
        101
      ],
      [
        [
          0,
          0,
          1,
          0,
          1,
          0
        ],
        100
      ],
      [
        [
          0,
          0,
          1,
          0,
          1,
          1
        ],
        170
      ],
      [
        [
          0,
          0,
          1,
          0,
          1,
          2
        ],
        -190
      ],
      [
        [
          0,
          0,
          1,
          0,
          2,
          0
        ],
        15
      ],
      [
        [
          0,
          0,
          1,
          0,
          2,
          1
        ],
        -333
      ],
      [
        [
          0,
          0,
          1,
          0,
          3,
          0
        ],
        30
      ],
      [
        [
          0,
          0,
          1,
          1,
          0,
          0
        ],
        -170
      ],
      [
        [
          0,
          0,
          1,
          1,
          0,
          1
        ],
        100
      ],
      [
        [
          0,
          0,
          1,
          1,
          0,
          2
        ],
        65
      ],
      [
        [
          0,
          0,
          1,
          1,
          1,
          0
        ],
        465
      ],
      [
        [
          0,
          0,
          1,
          1,
          1,
          1
        ],
        -60
      ],
      [
        [
          0,
          0,
          1,
          2,
          0,
          0
        ],
        -15
      ],
      [
        [
          0,
          0,
          1,
          2,
          0,
          1
        ],
        27
      ],
      [
        [
          0,
          0,
          1,
          3,
          0,
          0
        ],
        35
      ],
      [
        [
          0,
          0,
          2,
          0,
          0,
          0
        ],
        101
      ],
      [
        [
          0,
          0,
          2,
          0,
          0,
          2
        ],
        3
      ],
      [
        [
          0,
          0,
          2,
          0,
          1,
          0
        ],
        65
      ],
      [
        [
          0,
          0,
          2,
          0,
          1,
          1
        ],
        -100
      ],
      [
        [
          0,
          0,
          2,
          0,
          1,
          2
        ],
        -170
      ],
      [
        [
          0,
          0,
          2,
          0,
          2,
          0
        ],
        27
      ],
      [
        [
          0,
          0,
          2,
          0,
          2,
          1
        ],
        15
      ],
      [
        [
          0,
          0,
          2,
          0,
          3,
          0
        ],
        35
      ],
      [
        [
          0,
          0,
          2,
          1,
          0,
          0
        ],
        190
      ],
      [
        [
          0,
          0,
          2,
          1,
          0,
          1
        ],
        170
      ],
      [
        [
          0,
          0,
          2,
          1,
          0,
          2
        ],
        -100
      ],
      [
        [
          0,
          0,
          2,
          1,
          1,
          0
        ],
        60
      ],
      [
        [
          0,
          0,
          2,
          1,
          1,
          1
        ],
        465
      ],
      [
        [
          0,
          0,
          2,
          2,
          0,
          0
        ],
        -333
      ],
      [
        [
          0,
          0,
          2,
          2,
          0,
          1
        ],
        -15
      ],
      [
        [
          0,
          0,
          2,
          3,
          0,
          0
        ],
        -30
      ],
      [
        [
          0,
          0,
          3,
          0,
          0,
          1
        ],
        -99
      ],
      [
        [
          0,
          0,
          3,
          0,
          0,
          3
        ],
        -1
      ],
      [
        [
          0,
          0,
          3,
          0,
          1,
          0
        ],
        30
      ],
      [
        [
          0,
          0,
          3,
          0,
          1,
          1
        ],
        -100
      ],
      [
        [
          0,
          0,
          3,
          0,
          2,
          0
        ],
        25
      ],
      [
        [
          0,
          0,
          3,
          0,
          2,
          1
        ],
        146
      ],
      [
        [
          0,
          0,
          3,
          1,
          0,
          0
        ],
        35
      ],
      [
        [
          0,
          0,
          3,
          1,
          0,
          1
        ],
        -160
      ],
      [
        [
          0,
          0,
          3,
          1,
          1,
          0
        ],
        -85
      ],
      [
        [
          0,
          0,
          3,
          1,
          1,
          1
        ],
        -40
      ],
      [
        [
          0,
          0,
          3,
          1,
          2,
          0
        ],
        -35
      ],
      [
        [
          0,
          0,
          3,
          2,
          0,
          0
        ],
        -25
      ],
      [
        [
          0,
          0,
          3,
          2,
          0,
          1
        ],
        -44
      ],
      [
        [
          0,
          0,
          3,
          2,
          1,
          0
        ],
        -30
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          1
        ],
        100
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          2
        ],
        65
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          3
        ],
        30
      ],
      [
        [
          0,
          1,
          0,
          0,
          1,
          0
        ],
        3
      ],
      [
        [
          0,
          1,
          0,
          0,
          1,
          1
        ],
        90
      ],
      [
        [
          0,
          1,
          0,
          0,
          1,
          2
        ],
        -108
      ],
      [
        [
          0,
          1,
          0,
          0,
          2,
          1
        ],
        -190
      ],
      [
        [
          0,
          1,
          0,
          0,
          3,
          0
        ],
        46
      ],
      [
        [
          0,
          1,
          0,
          1,
          0,
          0
        ],
        90
      ],
      [
        [
          0,
          1,
          0,
          1,
          0,
          1
        ],
        -405
      ],
      [
        [
          0,
          1,
          0,
          1,
          1,
          0
        ],
        -100
      ],
      [
        [
          0,
          1,
          0,
          1,
          1,
          1
        ],
        40
      ],
      [
        [
          0,
          1,
          0,
          1,
          2,
          0
        ],
        -15
      ],
      [
        [
          0,
          1,
          0,
          2,
          0,
          0
        ],
        -65
      ],
      [
        [
          0,
          1,
          0,
          2,
          1,
          0
        ],
        -33
      ],
      [
        [
          0,
          1,
          0,
          3,
          0,
          0
        ],
        -25
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          0
        ],
        160
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          1
        ],
        170
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          2
        ],
        -100
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          3
        ],
        -100
      ],
      [
        [
          0,
          1,
          1,
          0,
          1,
          0
        ],
        90
      ],
      [
        [
          0,
          1,
          1,
          0,
          1,
          1
        ],
        -12
      ],
      [
        [
          0,
          1,
          1,
          0,
          1,
          2
        ],
        90
      ],
      [
        [
          0,
          1,
          1,
          0,
          2,
          0
        ],
        -100
      ],
      [
        [
          0,
          1,
          1,
          0,
          2,
          1
        ],
        170
      ],
      [
        [
          0,
          1,
          1,
          0,
          3,
          0
        ],
        -40
      ],
      [
        [
          0,
          1,
          1,
          1,
          0,
          0
        ],
        -195
      ],
      [
        [
          0,
          1,
          1,
          1,
          0,
          2
        ],
        405
      ],
      [
        [
          0,
          1,
          1,
          1,
          2,
          0
        ],
        -465
      ],
      [
        [
          0,
          1,
          1,
          2,
          0,
          0
        ],
        -280
      ],
      [
        [
          0,
          1,
          1,
          2,
          0,
          1
        ],
        -40
      ],
      [
        [
          0,
          1,
          1,
          2,
          1,
          0
        ],
        -60
      ],
      [
        [
          0,
          1,
          1,
          3,
          0,
          0
        ],
        85
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          0
        ],
        35
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          1
        ],
        -190
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          2
        ],
        -170
      ],
      [
        [
          0,
          1,
          2,
          0,
          1,
          0
        ],
        102
      ],
      [
        [
          0,
          1,
          2,
          0,
          1,
          1
        ],
        90
      ],
      [
        [
          0,
          1,
          2,
          0,
          1,
          2
        ],
        3
      ],
      [
        [
          0,
          1,
          2,
          0,
          2,
          0
        ],
        65
      ],
      [
        [
          0,
          1,
          2,
          0,
          3,
          0
        ],
        -144
      ],
      [
        [
          0,
          1,
          2,
          1,
          0,
          1
        ],
        195
      ],
      [
        [
          0,
          1,
          2,
          1,
          0,
          2
        ],
        -90
      ],
      [
        [
          0,
          1,
          2,
          1,
          1,
          0
        ],
        -280
      ],
      [
        [
          0,
          1,
          2,
          1,
          1,
          1
        ],
        -170
      ],
      [
        [
          0,
          1,
          2,
          1,
          2,
          0
        ],
        15
      ],
      [
        [
          0,
          1,
          2,
          2,
          0,
          1
        ],
        190
      ],
      [
        [
          0,
          1,
          2,
          2,
          1,
          0
        ],
        327
      ],
      [
        [
          0,
          1,
          2,
          3,
          0,
          0
        ],
        25
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          0
        ],
        46
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          1
        ],
        15
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          2
        ],
        -33
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          3
        ],
        25
      ],
      [
        [
          0,
          2,
          0,
          0,
          1,
          1
        ],
        -100
      ],
      [
        [
          0,
          2,
          0,
          0,
          1,
          2
        ],
        65
      ],
      [
        [
          0,
          2,
          0,
          0,
          2,
          0
        ],
        3
      ],
      [
        [
          0,
          2,
          0,
          0,
          2,
          1
        ],
        -90
      ],
      [
        [
          0,
          2,
          0,
          1,
          0,
          0
        ],
        -190
      ],
      [
        [
          0,
          2,
          0,
          1,
          0,
          1
        ],
        -40
      ],
      [
        [
          0,
          2,
          0,
          1,
          1,
          0
        ],
        -90
      ],
      [
        [
          0,
          2,
          0,
          1,
          1,
          1
        ],
        -405
      ],
      [
        [
          0,
          2,
          0,
          1,
          2,
          0
        ],
        100
      ],
      [
        [
          0,
          2,
          0,
          2,
          0,
          0
        ],
        -108
      ],
      [
        [
          0,
          2,
          0,
          2,
          1,
          0
        ],
        -65
      ],
      [
        [
          0,
          2,
          0,
          3,
          0,
          0
        ],
        30
      ],
      [
        [
          0,
          2,
          1,
          0,
          0,
          0
        ],
        25
      ],
      [
        [
          0,
          2,
          1,
          0,
          0,
          1
        ],
        327
      ],
      [
        [
          0,
          2,
          1,
          0,
          0,
          2
        ],
        15
      ],
      [
        [
          0,
          2,
          1,
          0,
          0,
          3
        ],
        -144
      ],
      [
        [
          0,
          2,
          1,
          0,
          1,
          0
        ],
        -190
      ],
      [
        [
          0,
          2,
          1,
          0,
          1,
          1
        ],
        170
      ],
      [
        [
          0,
          2,
          1,
          0,
          2,
          0
        ],
        -90
      ],
      [
        [
          0,
          2,
          1,
          0,
          2,
          1
        ],
        3
      ],
      [
        [
          0,
          2,
          1,
          1,
          0,
          1
        ],
        280
      ],
      [
        [
          0,
          2,
          1,
          1,
          0,
          2
        ],
        -65
      ],
      [
        [
          0,
          2,
          1,
          1,
          1,
          0
        ],
        195
      ],
      [
        [
          0,
          2,
          1,
          1,
          1,
          1
        ],
        90
      ],
      [
        [
          0,
          2,
          1,
          1,
          2,
          0
        ],
        170
      ],
      [
        [
          0,
          2,
          1,
          2,
          0,
          1
        ],
        102
      ],
      [
        [
          0,
          2,
          1,
          2,
          1,
          0
        ],
        190
      ],
      [
        [
          0,
          2,
          1,
          3,
          0,
          0
        ],
        -35
      ],
      [
        [
          0,
          3,
          0,
          0,
          0,
          1
        ],
        30
      ],
      [
        [
          0,
          3,
          0,
          0,
          0,
          2
        ],
        35
      ],
      [
        [
          0,
          3,
          0,
          0,
          1,
          0
        ],
        -44
      ],
      [
        [
          0,
          3,
          0,
          0,
          1,
          1
        ],
        -40
      ],
      [
        [
          0,
          3,
          0,
          0,
          1,
          2
        ],
        146
      ],
      [
        [
          0,
          3,
          0,
          0,
          3,
          0
        ],
        -1
      ],
      [
        [
          0,
          3,
          0,
          1,
          0,
          0
        ],
        -25
      ],
      [
        [
          0,
          3,
          0,
          1,
          0,
          1
        ],
        -85
      ],
      [
        [
          0,
          3,
          0,
          1,
          0,
          2
        ],
        25
      ],
      [
        [
          0,
          3,
          0,
          1,
          1,
          0
        ],
        160
      ],
      [
        [
          0,
          3,
          0,
          1,
          1,
          1
        ],
        100
      ],
      [
        [
          0,
          3,
          0,
          2,
          0,
          0
        ],
        -35
      ],
      [
        [
          0,
          3,
          0,
          2,
          0,
          1
        ],
        -30
      ],
      [
        [
          0,
          3,
          0,
          2,
          1,
          0
        ],
        -99
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          1
        ],
        -170
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          2
        ],
        190
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          3
        ],
        35
      ],
      [
        [
          1,
          0,
          0,
          0,
          1,
          0
        ],
        90
      ],
      [
        [
          1,
          0,
          0,
          0,
          1,
          1
        ],
        195
      ],
      [
        [
          1,
          0,
          0,
          0,
          2,
          0
        ],
        -190
      ],
      [
        [
          1,
          0,
          0,
          0,
          3,
          0
        ],
        -25
      ],
      [
        [
          1,
          0,
          0,
          1,
          0,
          0
        ],
        3
      ],
      [
        [
          1,
          0,
          0,
          1,
          0,
          1
        ],
        -90
      ],
      [
        [
          1,
          0,
          0,
          1,
          0,
          2
        ],
        102
      ],
      [
        [
          1,
          0,
          0,
          1,
          1,
          0
        ],
        -170
      ],
      [
        [
          1,
          0,
          0,
          1,
          1,
          1
        ],
        280
      ],
      [
        [
          1,
          0,
          0,
          1,
          2,
          0
        ],
        327
      ],
      [
        [
          1,
          0,
          0,
          2,
          0,
          1
        ],
        65
      ],
      [
        [
          1,
          0,
          0,
          2,
          1,
          0
        ],
        -15
      ],
      [
        [
          1,
          0,
          0,
          3,
          0,
          0
        ],
        -144
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          0
        ],
        -100
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          1
        ],
        100
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          2
        ],
        170
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          3
        ],
        -160
      ],
      [
        [
          1,
          0,
          1,
          0,
          1,
          0
        ],
        405
      ],
      [
        [
          1,
          0,
          1,
          0,
          1,
          2
        ],
        -195
      ],
      [
        [
          1,
          0,
          1,
          0,
          2,
          0
        ],
        -40
      ],
      [
        [
          1,
          0,
          1,
          0,
          2,
          1
        ],
        280
      ],
      [
        [
          1,
          0,
          1,
          0,
          3,
          0
        ],
        85
      ],
      [
        [
          1,
          0,
          1,
          1,
          0,
          0
        ],
        -90
      ],
      [
        [
          1,
          0,
          1,
          1,
          0,
          1
        ],
        -12
      ],
      [
        [
          1,
          0,
          1,
          1,
          0,
          2
        ],
        -90
      ],
      [
        [
          1,
          0,
          1,
          1,
          2,
          0
        ],
        60
      ],
      [
        [
          1,
          0,
          1,
          2,
          0,
          0
        ],
        170
      ],
      [
        [
          1,
          0,
          1,
          2,
          0,
          1
        ],
        100
      ],
      [
        [
          1,
          0,
          1,
          2,
          1,
          0
        ],
        -465
      ],
      [
        [
          1,
          0,
          1,
          3,
          0,
          0
        ],
        40
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          0
        ],
        -30
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          1
        ],
        65
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          2
        ],
        -100
      ],
      [
        [
          1,
          0,
          2,
          0,
          1,
          1
        ],
        -405
      ],
      [
        [
          1,
          0,
          2,
          0,
          1,
          2
        ],
        -90
      ],
      [
        [
          1,
          0,
          2,
          0,
          2,
          1
        ],
        -65
      ],
      [
        [
          1,
          0,
          2,
          0,
          3,
          0
        ],
        25
      ],
      [
        [
          1,
          0,
          2,
          1,
          0,
          0
        ],
        -108
      ],
      [
        [
          1,
          0,
          2,
          1,
          0,
          1
        ],
        -90
      ],
      [
        [
          1,
          0,
          2,
          1,
          0,
          2
        ],
        3
      ],
      [
        [
          1,
          0,
          2,
          1,
          1,
          0
        ],
        40
      ],
      [
        [
          1,
          0,
          2,
          1,
          1,
          1
        ],
        100
      ],
      [
        [
          1,
          0,
          2,
          1,
          2,
          0
        ],
        -33
      ],
      [
        [
          1,
          0,
          2,
          2,
          0,
          0
        ],
        190
      ],
      [
        [
          1,
          0,
          2,
          2,
          1,
          0
        ],
        15
      ],
      [
        [
          1,
          0,
          2,
          3,
          0,
          0
        ],
        46
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          0
        ],
        40
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          1
        ],
        -465
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          2
        ],
        60
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          3
        ],
        85
      ],
      [
        [
          1,
          1,
          0,
          0,
          1,
          0
        ],
        -100
      ],
      [
        [
          1,
          1,
          0,
          0,
          1,
          2
        ],
        -280
      ],
      [
        [
          1,
          1,
          0,
          0,
          2,
          0
        ],
        -90
      ],
      [
        [
          1,
          1,
          0,
          0,
          2,
          1
        ],
        -195
      ],
      [
        [
          1,
          1,
          0,
          0,
          3,
          0
        ],
        160
      ],
      [
        [
          1,
          1,
          0,
          1,
          0,
          0
        ],
        -170
      ],
      [
        [
          1,
          1,
          0,
          1,
          0,
          2
        ],
        40
      ],
      [
        [
          1,
          1,
          0,
          1,
          1,
          0
        ],
        -12
      ],
      [
        [
          1,
          1,
          0,
          1,
          2,
          0
        ],
        -170
      ],
      [
        [
          1,
          1,
          0,
          2,
          0,
          0
        ],
        -90
      ],
      [
        [
          1,
          1,
          0,
          2,
          0,
          1
        ],
        405
      ],
      [
        [
          1,
          1,
          0,
          2,
          1,
          0
        ],
        -100
      ],
      [
        [
          1,
          1,
          0,
          3,
          0,
          0
        ],
        100
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          0
        ],
        85
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          1
        ],
        -60
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          2
        ],
        -465
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          3
        ],
        -40
      ],
      [
        [
          1,
          1,
          1,
          0,
          1,
          0
        ],
        40
      ],
      [
        [
          1,
          1,
          1,
          0,
          1,
          2
        ],
        -170
      ],
      [
        [
          1,
          1,
          1,
          0,
          2,
          0
        ],
        405
      ],
      [
        [
          1,
          1,
          1,
          0,
          2,
          1
        ],
        90
      ],
      [
        [
          1,
          1,
          1,
          0,
          3,
          0
        ],
        100
      ],
      [
        [
          1,
          1,
          1,
          1,
          0,
          0
        ],
        280
      ],
      [
        [
          1,
          1,
          1,
          1,
          0,
          2
        ],
        100
      ],
      [
        [
          1,
          1,
          1,
          1,
          1,
          1
        ],
        -12
      ],
      [
        [
          1,
          1,
          1,
          1,
          2,
          0
        ],
        100
      ],
      [
        [
          1,
          1,
          1,
          2,
          0,
          0
        ],
        -195
      ],
      [
        [
          1,
          1,
          1,
          2,
          0,
          1
        ],
        90
      ],
      [
        [
          1,
          1,
          1,
          2,
          1,
          0
        ],
        -170
      ],
      [
        [
          1,
          1,
          1,
          3,
          0,
          0
        ],
        -160
      ],
      [
        [
          1,
          2,
          0,
          0,
          0,
          0
        ],
        30
      ],
      [
        [
          1,
          2,
          0,
          0,
          0,
          3
        ],
        -35
      ],
      [
        [
          1,
          2,
          0,
          0,
          1,
          0
        ],
        -15
      ],
      [
        [
          1,
          2,
          0,
          0,
          1,
          1
        ],
        465
      ],
      [
        [
          1,
          2,
          0,
          0,
          1,
          2
        ],
        15
      ],
      [
        [
          1,
          2,
          0,
          0,
          2,
          0
        ],
        100
      ],
      [
        [
          1,
          2,
          0,
          0,
          2,
          1
        ],
        170
      ],
      [
        [
          1,
          2,
          0,
          1,
          0,
          0
        ],
        -333
      ],
      [
        [
          1,
          2,
          0,
          1,
          0,
          1
        ],
        60
      ],
      [
        [
          1,
          2,
          0,
          1,
          0,
          2
        ],
        27
      ],
      [
        [
          1,
          2,
          0,
          1,
          1,
          0
        ],
        -170
      ],
      [
        [
          1,
          2,
          0,
          1,
          1,
          1
        ],
        100
      ],
      [
        [
          1,
          2,
          0,
          1,
          2,
          0
        ],
        3
      ],
      [
        [
          1,
          2,
          0,
          2,
          0,
          0
        ],
        -190
      ],
      [
        [
          1,
          2,
          0,
          2,
          0,
          1
        ],
        -65
      ],
      [
        [
          1,
          2,
          0,
          3,
          0,
          0
        ],
        101
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          0
        ],
        -144
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          1
        ],
        -15
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          2
        ],
        327
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          3
        ],
        -25
      ],
      [
        [
          2,
          0,
          0,
          0,
          1,
          0
        ],
        -65
      ],
      [
        [
          2,
          0,
          0,
          0,
          1,
          1
        ],
        -280
      ],
      [
        [
          2,
          0,
          0,
          0,
          2,
          0
        ],
        102
      ],
      [
        [
          2,
          0,
          0,
          0,
          3,
          0
        ],
        -35
      ],
      [
        [
          2,
          0,
          0,
          1,
          0,
          1
        ],
        170
      ],
      [
        [
          2,
          0,
          0,
          1,
          0,
          2
        ],
        190
      ],
      [
        [
          2,
          0,
          0,
          1,
          1,
          0
        ],
        -90
      ],
      [
        [
          2,
          0,
          0,
          1,
          1,
          1
        ],
        195
      ],
      [
        [
          2,
          0,
          0,
          1,
          2,
          0
        ],
        -190
      ],
      [
        [
          2,
          0,
          0,
          2,
          0,
          0
        ],
        3
      ],
      [
        [
          2,
          0,
          0,
          2,
          0,
          1
        ],
        90
      ],
      [
        [
          2,
          0,
          0,
          2,
          1,
          0
        ],
        170
      ],
      [
        [
          2,
          0,
          1,
          0,
          0,
          0
        ],
        -25
      ],
      [
        [
          2,
          0,
          1,
          0,
          0,
          1
        ],
        -33
      ],
      [
        [
          2,
          0,
          1,
          0,
          0,
          2
        ],
        -15
      ],
      [
        [
          2,
          0,
          1,
          0,
          0,
          3
        ],
        46
      ],
      [
        [
          2,
          0,
          1,
          0,
          1,
          1
        ],
        -40
      ],
      [
        [
          2,
          0,
          1,
          0,
          1,
          2
        ],
        190
      ],
      [
        [
          2,
          0,
          1,
          0,
          2,
          1
        ],
        -108
      ],
      [
        [
          2,
          0,
          1,
          0,
          3,
          0
        ],
        -30
      ],
      [
        [
          2,
          0,
          1,
          1,
          0,
          0
        ],
        65
      ],
      [
        [
          2,
          0,
          1,
          1,
          0,
          1
        ],
        100
      ],
      [
        [
          2,
          0,
          1,
          1,
          1,
          0
        ],
        -405
      ],
      [
        [
          2,
          0,
          1,
          1,
          1,
          1
        ],
        90
      ],
      [
        [
          2,
          0,
          1,
          1,
          2,
          0
        ],
        -65
      ],
      [
        [
          2,
          0,
          1,
          2,
          0,
          0
        ],
        90
      ],
      [
        [
          2,
          0,
          1,
          2,
          0,
          1
        ],
        3
      ],
      [
        [
          2,
          0,
          1,
          2,
          1,
          0
        ],
        -100
      ],
      [
        [
          2,
          1,
          0,
          0,
          0,
          0
        ],
        -35
      ],
      [
        [
          2,
          1,
          0,
          0,
          0,
          3
        ],
        -30
      ],
      [
        [
          2,
          1,
          0,
          0,
          1,
          0
        ],
        27
      ],
      [
        [
          2,
          1,
          0,
          0,
          1,
          1
        ],
        -60
      ],
      [
        [
          2,
          1,
          0,
          0,
          1,
          2
        ],
        -333
      ],
      [
        [
          2,
          1,
          0,
          0,
          2,
          0
        ],
        -65
      ],
      [
        [
          2,
          1,
          0,
          0,
          2,
          1
        ],
        190
      ],
      [
        [
          2,
          1,
          0,
          0,
          3,
          0
        ],
        101
      ],
      [
        [
          2,
          1,
          0,
          1,
          0,
          0
        ],
        -15
      ],
      [
        [
          2,
          1,
          0,
          1,
          0,
          1
        ],
        465
      ],
      [
        [
          2,
          1,
          0,
          1,
          0,
          2
        ],
        15
      ],
      [
        [
          2,
          1,
          0,
          1,
          1,
          0
        ],
        -100
      ],
      [
        [
          2,
          1,
          0,
          1,
          1,
          1
        ],
        -170
      ],
      [
        [
          2,
          1,
          0,
          2,
          0,
          0
        ],
        170
      ],
      [
        [
          2,
          1,
          0,
          2,
          0,
          1
        ],
        -100
      ],
      [
        [
          2,
          1,
          0,
          2,
          1,
          0
        ],
        3
      ],
      [
        [
          3,
          0,
          0,
          0,
          0,
          1
        ],
        35
      ],
      [
        [
          3,
          0,
          0,
          0,
          0,
          2
        ],
        -30
      ],
      [
        [
          3,
          0,
          0,
          0,
          1,
          0
        ],
        -25
      ],
      [
        [
          3,
          0,
          0,
          0,
          1,
          1
        ],
        -85
      ],
      [
        [
          3,
          0,
          0,
          0,
          1,
          2
        ],
        25
      ],
      [
        [
          3,
          0,
          0,
          0,
          2,
          0
        ],
        30
      ],
      [
        [
          3,
          0,
          0,
          0,
          2,
          1
        ],
        -35
      ],
      [
        [
          3,
          0,
          0,
          1,
          0,
          0
        ],
        146
      ],
      [
        [
          3,
          0,
          0,
          1,
          0,
          1
        ],
        40
      ],
      [
        [
          3,
          0,
          0,
          1,
          0,
          2
        ],
        -44
      ],
      [
        [
          3,
          0,
          0,
          1,
          1,
          0
        ],
        100
      ],
      [
        [
          3,
          0,
          0,
          1,
          1,
          1
        ],
        -160
      ],
      [
        [
          3,
          0,
          0,
          1,
          2,
          0
        ],
        -99
      ],
      [
        [
          3,
          0,
          0,
          3,
          0,
          0
        ],
        -1
      ]
    ],
    [
      [
        [
          0,
          0,
          0,
          0,
          0,
          1
        ],
        35
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          2
        ],
        -30
      ],
      [
        [
          0,
          0,
          0,
          0,
          1,
          0
        ],
        -25
      ],
      [
        [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        -85
      ],
      [
        [
          0,
          0,
          0,
          0,
          1,
          2
        ],
        25
      ],
      [
        [
          0,
          0,
          0,
          0,
          2,
          0
        ],
        30
      ],
      [
        [
          0,
          0,
          0,
          0,
          2,
          1
        ],
        -35
      ],
      [
        [
          0,
          0,
          0,
          1,
          0,
          0
        ],
        146
      ],
      [
        [
          0,
          0,
          0,
          1,
          0,
          1
        ],
        40
      ],
      [
        [
          0,
          0,
          0,
          1,
          0,
          2
        ],
        -44
      ],
      [
        [
          0,
          0,
          0,
          1,
          1,
          0
        ],
        100
      ],
      [
        [
          0,
          0,
          0,
          1,
          1,
          1
        ],
        -160
      ],
      [
        [
          0,
          0,
          0,
          1,
          2,
          0
        ],
        -99
      ],
      [
        [
          0,
          0,
          0,
          3,
          0,
          0
        ],
        -1
      ],
      [
        [
          0,
          0,
          1,
          0,
          0,
          0
        ],
        -35
      ],
      [
        [
          0,
          0,
          1,
          0,
          0,
          3
        ],
        -30
      ],
      [
        [
          0,
          0,
          1,
          0,
          1,
          0
        ],
        27
      ],
      [
        [
          0,
          0,
          1,
          0,
          1,
          1
        ],
        -60
      ],
      [
        [
          0,
          0,
          1,
          0,
          1,
          2
        ],
        -333
      ],
      [
        [
          0,
          0,
          1,
          0,
          2,
          0
        ],
        -65
      ],
      [
        [
          0,
          0,
          1,
          0,
          2,
          1
        ],
        190
      ],
      [
        [
          0,
          0,
          1,
          0,
          3,
          0
        ],
        101
      ],
      [
        [
          0,
          0,
          1,
          1,
          0,
          0
        ],
        -15
      ],
      [
        [
          0,
          0,
          1,
          1,
          0,
          1
        ],
        465
      ],
      [
        [
          0,
          0,
          1,
          1,
          0,
          2
        ],
        15
      ],
      [
        [
          0,
          0,
          1,
          1,
          1,
          0
        ],
        -100
      ],
      [
        [
          0,
          0,
          1,
          1,
          1,
          1
        ],
        -170
      ],
      [
        [
          0,
          0,
          1,
          2,
          0,
          0
        ],
        170
      ],
      [
        [
          0,
          0,
          1,
          2,
          0,
          1
        ],
        -100
      ],
      [
        [
          0,
          0,
          1,
          2,
          1,
          0
        ],
        3
      ],
      [
        [
          0,
          0,
          2,
          0,
          0,
          0
        ],
        30
      ],
      [
        [
          0,
          0,
          2,
          0,
          0,
          3
        ],
        -35
      ],
      [
        [
          0,
          0,
          2,
          0,
          1,
          0
        ],
        -15
      ],
      [
        [
          0,
          0,
          2,
          0,
          1,
          1
        ],
        465
      ],
      [
        [
          0,
          0,
          2,
          0,
          1,
          2
        ],
        15
      ],
      [
        [
          0,
          0,
          2,
          0,
          2,
          0
        ],
        100
      ],
      [
        [
          0,
          0,
          2,
          0,
          2,
          1
        ],
        170
      ],
      [
        [
          0,
          0,
          2,
          1,
          0,
          0
        ],
        -333
      ],
      [
        [
          0,
          0,
          2,
          1,
          0,
          1
        ],
        60
      ],
      [
        [
          0,
          0,
          2,
          1,
          0,
          2
        ],
        27
      ],
      [
        [
          0,
          0,
          2,
          1,
          1,
          0
        ],
        -170
      ],
      [
        [
          0,
          0,
          2,
          1,
          1,
          1
        ],
        100
      ],
      [
        [
          0,
          0,
          2,
          1,
          2,
          0
        ],
        3
      ],
      [
        [
          0,
          0,
          2,
          2,
          0,
          0
        ],
        -190
      ],
      [
        [
          0,
          0,
          2,
          2,
          0,
          1
        ],
        -65
      ],
      [
        [
          0,
          0,
          2,
          3,
          0,
          0
        ],
        101
      ],
      [
        [
          0,
          0,
          3,
          0,
          0,
          1
        ],
        30
      ],
      [
        [
          0,
          0,
          3,
          0,
          0,
          2
        ],
        35
      ],
      [
        [
          0,
          0,
          3,
          0,
          1,
          0
        ],
        -44
      ],
      [
        [
          0,
          0,
          3,
          0,
          1,
          1
        ],
        -40
      ],
      [
        [
          0,
          0,
          3,
          0,
          1,
          2
        ],
        146
      ],
      [
        [
          0,
          0,
          3,
          0,
          3,
          0
        ],
        -1
      ],
      [
        [
          0,
          0,
          3,
          1,
          0,
          0
        ],
        -25
      ],
      [
        [
          0,
          0,
          3,
          1,
          0,
          1
        ],
        -85
      ],
      [
        [
          0,
          0,
          3,
          1,
          0,
          2
        ],
        25
      ],
      [
        [
          0,
          0,
          3,
          1,
          1,
          0
        ],
        160
      ],
      [
        [
          0,
          0,
          3,
          1,
          1,
          1
        ],
        100
      ],
      [
        [
          0,
          0,
          3,
          2,
          0,
          0
        ],
        -35
      ],
      [
        [
          0,
          0,
          3,
          2,
          0,
          1
        ],
        -30
      ],
      [
        [
          0,
          0,
          3,
          2,
          1,
          0
        ],
        -99
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          0
        ],
        25
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          1
        ],
        33
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          2
        ],
        15
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          3
        ],
        -46
      ],
      [
        [
          0,
          1,
          0,
          0,
          1,
          1
        ],
        40
      ],
      [
        [
          0,
          1,
          0,
          0,
          1,
          2
        ],
        -190
      ],
      [
        [
          0,
          1,
          0,
          0,
          2,
          1
        ],
        108
      ],
      [
        [
          0,
          1,
          0,
          0,
          3,
          0
        ],
        30
      ],
      [
        [
          0,
          1,
          0,
          1,
          0,
          0
        ],
        -65
      ],
      [
        [
          0,
          1,
          0,
          1,
          0,
          1
        ],
        -100
      ],
      [
        [
          0,
          1,
          0,
          1,
          1,
          0
        ],
        405
      ],
      [
        [
          0,
          1,
          0,
          1,
          1,
          1
        ],
        -90
      ],
      [
        [
          0,
          1,
          0,
          1,
          2,
          0
        ],
        65
      ],
      [
        [
          0,
          1,
          0,
          2,
          0,
          0
        ],
        -90
      ],
      [
        [
          0,
          1,
          0,
          2,
          0,
          1
        ],
        -3
      ],
      [
        [
          0,
          1,
          0,
          2,
          1,
          0
        ],
        100
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          0
        ],
        -85
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          1
        ],
        60
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          2
        ],
        465
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          3
        ],
        40
      ],
      [
        [
          0,
          1,
          1,
          0,
          1,
          0
        ],
        -40
      ],
      [
        [
          0,
          1,
          1,
          0,
          1,
          2
        ],
        170
      ],
      [
        [
          0,
          1,
          1,
          0,
          2,
          0
        ],
        -405
      ],
      [
        [
          0,
          1,
          1,
          0,
          2,
          1
        ],
        -90
      ],
      [
        [
          0,
          1,
          1,
          0,
          3,
          0
        ],
        -100
      ],
      [
        [
          0,
          1,
          1,
          1,
          0,
          0
        ],
        -280
      ],
      [
        [
          0,
          1,
          1,
          1,
          0,
          2
        ],
        -100
      ],
      [
        [
          0,
          1,
          1,
          1,
          1,
          1
        ],
        12
      ],
      [
        [
          0,
          1,
          1,
          1,
          2,
          0
        ],
        -100
      ],
      [
        [
          0,
          1,
          1,
          2,
          0,
          0
        ],
        195
      ],
      [
        [
          0,
          1,
          1,
          2,
          0,
          1
        ],
        -90
      ],
      [
        [
          0,
          1,
          1,
          2,
          1,
          0
        ],
        170
      ],
      [
        [
          0,
          1,
          1,
          3,
          0,
          0
        ],
        160
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          0
        ],
        -25
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          1
        ],
        -327
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          2
        ],
        -15
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          3
        ],
        144
      ],
      [
        [
          0,
          1,
          2,
          0,
          1,
          0
        ],
        190
      ],
      [
        [
          0,
          1,
          2,
          0,
          1,
          1
        ],
        -170
      ],
      [
        [
          0,
          1,
          2,
          0,
          2,
          0
        ],
        90
      ],
      [
        [
          0,
          1,
          2,
          0,
          2,
          1
        ],
        -3
      ],
      [
        [
          0,
          1,
          2,
          1,
          0,
          1
        ],
        -280
      ],
      [
        [
          0,
          1,
          2,
          1,
          0,
          2
        ],
        65
      ],
      [
        [
          0,
          1,
          2,
          1,
          1,
          0
        ],
        -195
      ],
      [
        [
          0,
          1,
          2,
          1,
          1,
          1
        ],
        -90
      ],
      [
        [
          0,
          1,
          2,
          1,
          2,
          0
        ],
        -170
      ],
      [
        [
          0,
          1,
          2,
          2,
          0,
          1
        ],
        -102
      ],
      [
        [
          0,
          1,
          2,
          2,
          1,
          0
        ],
        -190
      ],
      [
        [
          0,
          1,
          2,
          3,
          0,
          0
        ],
        35
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          0
        ],
        -30
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          1
        ],
        65
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          2
        ],
        -100
      ],
      [
        [
          0,
          2,
          0,
          0,
          1,
          1
        ],
        -405
      ],
      [
        [
          0,
          2,
          0,
          0,
          1,
          2
        ],
        -90
      ],
      [
        [
          0,
          2,
          0,
          0,
          2,
          1
        ],
        -65
      ],
      [
        [
          0,
          2,
          0,
          0,
          3,
          0
        ],
        25
      ],
      [
        [
          0,
          2,
          0,
          1,
          0,
          0
        ],
        -108
      ],
      [
        [
          0,
          2,
          0,
          1,
          0,
          1
        ],
        -90
      ],
      [
        [
          0,
          2,
          0,
          1,
          0,
          2
        ],
        3
      ],
      [
        [
          0,
          2,
          0,
          1,
          1,
          0
        ],
        40
      ],
      [
        [
          0,
          2,
          0,
          1,
          1,
          1
        ],
        100
      ],
      [
        [
          0,
          2,
          0,
          1,
          2,
          0
        ],
        -33
      ],
      [
        [
          0,
          2,
          0,
          2,
          0,
          0
        ],
        190
      ],
      [
        [
          0,
          2,
          0,
          2,
          1,
          0
        ],
        15
      ],
      [
        [
          0,
          2,
          0,
          3,
          0,
          0
        ],
        46
      ],
      [
        [
          0,
          2,
          1,
          0,
          0,
          0
        ],
        35
      ],
      [
        [
          0,
          2,
          1,
          0,
          0,
          1
        ],
        -190
      ],
      [
        [
          0,
          2,
          1,
          0,
          0,
          2
        ],
        -170
      ],
      [
        [
          0,
          2,
          1,
          0,
          1,
          0
        ],
        102
      ],
      [
        [
          0,
          2,
          1,
          0,
          1,
          1
        ],
        90
      ],
      [
        [
          0,
          2,
          1,
          0,
          1,
          2
        ],
        3
      ],
      [
        [
          0,
          2,
          1,
          0,
          2,
          0
        ],
        65
      ],
      [
        [
          0,
          2,
          1,
          0,
          3,
          0
        ],
        -144
      ],
      [
        [
          0,
          2,
          1,
          1,
          0,
          1
        ],
        195
      ],
      [
        [
          0,
          2,
          1,
          1,
          0,
          2
        ],
        -90
      ],
      [
        [
          0,
          2,
          1,
          1,
          1,
          0
        ],
        -280
      ],
      [
        [
          0,
          2,
          1,
          1,
          1,
          1
        ],
        -170
      ],
      [
        [
          0,
          2,
          1,
          1,
          2,
          0
        ],
        15
      ],
      [
        [
          0,
          2,
          1,
          2,
          0,
          1
        ],
        190
      ],
      [
        [
          0,
          2,
          1,
          2,
          1,
          0
        ],
        327
      ],
      [
        [
          0,
          2,
          1,
          3,
          0,
          0
        ],
        25
      ],
      [
        [
          0,
          3,
          0,
          0,
          0,
          1
        ],
        99
      ],
      [
        [
          0,
          3,
          0,
          0,
          0,
          3
        ],
        1
      ],
      [
        [
          0,
          3,
          0,
          0,
          1,
          0
        ],
        -30
      ],
      [
        [
          0,
          3,
          0,
          0,
          1,
          1
        ],
        100
      ],
      [
        [
          0,
          3,
          0,
          0,
          2,
          0
        ],
        -25
      ],
      [
        [
          0,
          3,
          0,
          0,
          2,
          1
        ],
        -146
      ],
      [
        [
          0,
          3,
          0,
          1,
          0,
          0
        ],
        -35
      ],
      [
        [
          0,
          3,
          0,
          1,
          0,
          1
        ],
        160
      ],
      [
        [
          0,
          3,
          0,
          1,
          1,
          0
        ],
        85
      ],
      [
        [
          0,
          3,
          0,
          1,
          1,
          1
        ],
        40
      ],
      [
        [
          0,
          3,
          0,
          1,
          2,
          0
        ],
        35
      ],
      [
        [
          0,
          3,
          0,
          2,
          0,
          0
        ],
        25
      ],
      [
        [
          0,
          3,
          0,
          2,
          0,
          1
        ],
        44
      ],
      [
        [
          0,
          3,
          0,
          2,
          1,
          0
        ],
        30
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          0
        ],
        144
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          1
        ],
        15
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          2
        ],
        -327
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          3
        ],
        25
      ],
      [
        [
          1,
          0,
          0,
          0,
          1,
          0
        ],
        65
      ],
      [
        [
          1,
          0,
          0,
          0,
          1,
          1
        ],
        280
      ],
      [
        [
          1,
          0,
          0,
          0,
          2,
          0
        ],
        -102
      ],
      [
        [
          1,
          0,
          0,
          0,
          3,
          0
        ],
        35
      ],
      [
        [
          1,
          0,
          0,
          1,
          0,
          1
        ],
        -170
      ],
      [
        [
          1,
          0,
          0,
          1,
          0,
          2
        ],
        -190
      ],
      [
        [
          1,
          0,
          0,
          1,
          1,
          0
        ],
        90
      ],
      [
        [
          1,
          0,
          0,
          1,
          1,
          1
        ],
        -195
      ],
      [
        [
          1,
          0,
          0,
          1,
          2,
          0
        ],
        190
      ],
      [
        [
          1,
          0,
          0,
          2,
          0,
          0
        ],
        -3
      ],
      [
        [
          1,
          0,
          0,
          2,
          0,
          1
        ],
        -90
      ],
      [
        [
          1,
          0,
          0,
          2,
          1,
          0
        ],
        -170
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          0
        ],
        -40
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          1
        ],
        465
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          2
        ],
        -60
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          3
        ],
        -85
      ],
      [
        [
          1,
          0,
          1,
          0,
          1,
          0
        ],
        100
      ],
      [
        [
          1,
          0,
          1,
          0,
          1,
          2
        ],
        280
      ],
      [
        [
          1,
          0,
          1,
          0,
          2,
          0
        ],
        90
      ],
      [
        [
          1,
          0,
          1,
          0,
          2,
          1
        ],
        195
      ],
      [
        [
          1,
          0,
          1,
          0,
          3,
          0
        ],
        -160
      ],
      [
        [
          1,
          0,
          1,
          1,
          0,
          0
        ],
        170
      ],
      [
        [
          1,
          0,
          1,
          1,
          0,
          2
        ],
        -40
      ],
      [
        [
          1,
          0,
          1,
          1,
          1,
          0
        ],
        12
      ],
      [
        [
          1,
          0,
          1,
          1,
          2,
          0
        ],
        170
      ],
      [
        [
          1,
          0,
          1,
          2,
          0,
          0
        ],
        90
      ],
      [
        [
          1,
          0,
          1,
          2,
          0,
          1
        ],
        -405
      ],
      [
        [
          1,
          0,
          1,
          2,
          1,
          0
        ],
        100
      ],
      [
        [
          1,
          0,
          1,
          3,
          0,
          0
        ],
        -100
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          0
        ],
        -46
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          1
        ],
        -15
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          2
        ],
        33
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          3
        ],
        -25
      ],
      [
        [
          1,
          0,
          2,
          0,
          1,
          1
        ],
        100
      ],
      [
        [
          1,
          0,
          2,
          0,
          1,
          2
        ],
        -65
      ],
      [
        [
          1,
          0,
          2,
          0,
          2,
          0
        ],
        -3
      ],
      [
        [
          1,
          0,
          2,
          0,
          2,
          1
        ],
        90
      ],
      [
        [
          1,
          0,
          2,
          1,
          0,
          0
        ],
        190
      ],
      [
        [
          1,
          0,
          2,
          1,
          0,
          1
        ],
        40
      ],
      [
        [
          1,
          0,
          2,
          1,
          1,
          0
        ],
        90
      ],
      [
        [
          1,
          0,
          2,
          1,
          1,
          1
        ],
        405
      ],
      [
        [
          1,
          0,
          2,
          1,
          2,
          0
        ],
        -100
      ],
      [
        [
          1,
          0,
          2,
          2,
          0,
          0
        ],
        108
      ],
      [
        [
          1,
          0,
          2,
          2,
          1,
          0
        ],
        65
      ],
      [
        [
          1,
          0,
          2,
          3,
          0,
          0
        ],
        -30
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          0
        ],
        -100
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          1
        ],
        100
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          2
        ],
        170
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          3
        ],
        -160
      ],
      [
        [
          1,
          1,
          0,
          0,
          1,
          0
        ],
        405
      ],
      [
        [
          1,
          1,
          0,
          0,
          1,
          2
        ],
        -195
      ],
      [
        [
          1,
          1,
          0,
          0,
          2,
          0
        ],
        -40
      ],
      [
        [
          1,
          1,
          0,
          0,
          2,
          1
        ],
        280
      ],
      [
        [
          1,
          1,
          0,
          0,
          3,
          0
        ],
        85
      ],
      [
        [
          1,
          1,
          0,
          1,
          0,
          0
        ],
        -90
      ],
      [
        [
          1,
          1,
          0,
          1,
          0,
          1
        ],
        -12
      ],
      [
        [
          1,
          1,
          0,
          1,
          0,
          2
        ],
        -90
      ],
      [
        [
          1,
          1,
          0,
          1,
          2,
          0
        ],
        60
      ],
      [
        [
          1,
          1,
          0,
          2,
          0,
          0
        ],
        170
      ],
      [
        [
          1,
          1,
          0,
          2,
          0,
          1
        ],
        100
      ],
      [
        [
          1,
          1,
          0,
          2,
          1,
          0
        ],
        -465
      ],
      [
        [
          1,
          1,
          0,
          3,
          0,
          0
        ],
        40
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          0
        ],
        160
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          1
        ],
        170
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          2
        ],
        -100
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          3
        ],
        -100
      ],
      [
        [
          1,
          1,
          1,
          0,
          1,
          0
        ],
        90
      ],
      [
        [
          1,
          1,
          1,
          0,
          1,
          1
        ],
        -12
      ],
      [
        [
          1,
          1,
          1,
          0,
          1,
          2
        ],
        90
      ],
      [
        [
          1,
          1,
          1,
          0,
          2,
          0
        ],
        -100
      ],
      [
        [
          1,
          1,
          1,
          0,
          2,
          1
        ],
        170
      ],
      [
        [
          1,
          1,
          1,
          0,
          3,
          0
        ],
        -40
      ],
      [
        [
          1,
          1,
          1,
          1,
          0,
          0
        ],
        -195
      ],
      [
        [
          1,
          1,
          1,
          1,
          0,
          2
        ],
        405
      ],
      [
        [
          1,
          1,
          1,
          1,
          2,
          0
        ],
        -465
      ],
      [
        [
          1,
          1,
          1,
          2,
          0,
          0
        ],
        -280
      ],
      [
        [
          1,
          1,
          1,
          2,
          0,
          1
        ],
        -40
      ],
      [
        [
          1,
          1,
          1,
          2,
          1,
          0
        ],
        -60
      ],
      [
        [
          1,
          1,
          1,
          3,
          0,
          0
        ],
        85
      ],
      [
        [
          1,
          2,
          0,
          0,
          0,
          0
        ],
        -101
      ],
      [
        [
          1,
          2,
          0,
          0,
          0,
          2
        ],
        -3
      ],
      [
        [
          1,
          2,
          0,
          0,
          1,
          0
        ],
        -65
      ],
      [
        [
          1,
          2,
          0,
          0,
          1,
          1
        ],
        100
      ],
      [
        [
          1,
          2,
          0,
          0,
          1,
          2
        ],
        170
      ],
      [
        [
          1,
          2,
          0,
          0,
          2,
          0
        ],
        -27
      ],
      [
        [
          1,
          2,
          0,
          0,
          2,
          1
        ],
        -15
      ],
      [
        [
          1,
          2,
          0,
          0,
          3,
          0
        ],
        -35
      ],
      [
        [
          1,
          2,
          0,
          1,
          0,
          0
        ],
        -190
      ],
      [
        [
          1,
          2,
          0,
          1,
          0,
          1
        ],
        -170
      ],
      [
        [
          1,
          2,
          0,
          1,
          0,
          2
        ],
        100
      ],
      [
        [
          1,
          2,
          0,
          1,
          1,
          0
        ],
        -60
      ],
      [
        [
          1,
          2,
          0,
          1,
          1,
          1
        ],
        -465
      ],
      [
        [
          1,
          2,
          0,
          2,
          0,
          0
        ],
        333
      ],
      [
        [
          1,
          2,
          0,
          2,
          0,
          1
        ],
        15
      ],
      [
        [
          1,
          2,
          0,
          3,
          0,
          0
        ],
        30
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          1
        ],
        -170
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          2
        ],
        190
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          3
        ],
        35
      ],
      [
        [
          2,
          0,
          0,
          0,
          1,
          0
        ],
        90
      ],
      [
        [
          2,
          0,
          0,
          0,
          1,
          1
        ],
        195
      ],
      [
        [
          2,
          0,
          0,
          0,
          2,
          0
        ],
        -190
      ],
      [
        [
          2,
          0,
          0,
          0,
          3,
          0
        ],
        -25
      ],
      [
        [
          2,
          0,
          0,
          1,
          0,
          0
        ],
        3
      ],
      [
        [
          2,
          0,
          0,
          1,
          0,
          1
        ],
        -90
      ],
      [
        [
          2,
          0,
          0,
          1,
          0,
          2
        ],
        102
      ],
      [
        [
          2,
          0,
          0,
          1,
          1,
          0
        ],
        -170
      ],
      [
        [
          2,
          0,
          0,
          1,
          1,
          1
        ],
        280
      ],
      [
        [
          2,
          0,
          0,
          1,
          2,
          0
        ],
        327
      ],
      [
        [
          2,
          0,
          0,
          2,
          0,
          1
        ],
        65
      ],
      [
        [
          2,
          0,
          0,
          2,
          1,
          0
        ],
        -15
      ],
      [
        [
          2,
          0,
          0,
          3,
          0,
          0
        ],
        -144
      ],
      [
        [
          2,
          0,
          1,
          0,
          0,
          1
        ],
        100
      ],
      [
        [
          2,
          0,
          1,
          0,
          0,
          2
        ],
        65
      ],
      [
        [
          2,
          0,
          1,
          0,
          0,
          3
        ],
        30
      ],
      [
        [
          2,
          0,
          1,
          0,
          1,
          0
        ],
        3
      ],
      [
        [
          2,
          0,
          1,
          0,
          1,
          1
        ],
        90
      ],
      [
        [
          2,
          0,
          1,
          0,
          1,
          2
        ],
        -108
      ],
      [
        [
          2,
          0,
          1,
          0,
          2,
          1
        ],
        -190
      ],
      [
        [
          2,
          0,
          1,
          0,
          3,
          0
        ],
        46
      ],
      [
        [
          2,
          0,
          1,
          1,
          0,
          0
        ],
        90
      ],
      [
        [
          2,
          0,
          1,
          1,
          0,
          1
        ],
        -405
      ],
      [
        [
          2,
          0,
          1,
          1,
          1,
          0
        ],
        -100
      ],
      [
        [
          2,
          0,
          1,
          1,
          1,
          1
        ],
        40
      ],
      [
        [
          2,
          0,
          1,
          1,
          2,
          0
        ],
        -15
      ],
      [
        [
          2,
          0,
          1,
          2,
          0,
          0
        ],
        -65
      ],
      [
        [
          2,
          0,
          1,
          2,
          1,
          0
        ],
        -33
      ],
      [
        [
          2,
          0,
          1,
          3,
          0,
          0
        ],
        -25
      ],
      [
        [
          2,
          1,
          0,
          0,
          0,
          1
        ],
        -3
      ],
      [
        [
          2,
          1,
          0,
          0,
          0,
          3
        ],
        -101
      ],
      [
        [
          2,
          1,
          0,
          0,
          1,
          0
        ],
        -100
      ],
      [
        [
          2,
          1,
          0,
          0,
          1,
          1
        ],
        -170
      ],
      [
        [
          2,
          1,
          0,
          0,
          1,
          2
        ],
        190
      ],
      [
        [
          2,
          1,
          0,
          0,
          2,
          0
        ],
        -15
      ],
      [
        [
          2,
          1,
          0,
          0,
          2,
          1
        ],
        333
      ],
      [
        [
          2,
          1,
          0,
          0,
          3,
          0
        ],
        -30
      ],
      [
        [
          2,
          1,
          0,
          1,
          0,
          0
        ],
        170
      ],
      [
        [
          2,
          1,
          0,
          1,
          0,
          1
        ],
        -100
      ],
      [
        [
          2,
          1,
          0,
          1,
          0,
          2
        ],
        -65
      ],
      [
        [
          2,
          1,
          0,
          1,
          1,
          0
        ],
        -465
      ],
      [
        [
          2,
          1,
          0,
          1,
          1,
          1
        ],
        60
      ],
      [
        [
          2,
          1,
          0,
          2,
          0,
          0
        ],
        15
      ],
      [
        [
          2,
          1,
          0,
          2,
          0,
          1
        ],
        -27
      ],
      [
        [
          2,
          1,
          0,
          3,
          0,
          0
        ],
        -35
      ],
      [
        [
          3,
          0,
          0,
          0,
          0,
          0
        ],
        1
      ],
      [
        [
          3,
          0,
          0,
          0,
          0,
          2
        ],
        99
      ],
      [
        [
          3,
          0,
          0,
          0,
          1,
          1
        ],
        -160
      ],
      [
        [
          3,
          0,
          0,
          0,
          1,
          2
        ],
        -35
      ],
      [
        [
          3,
          0,
          0,
          0,
          2,
          0
        ],
        44
      ],
      [
        [
          3,
          0,
          0,
          0,
          2,
          1
        ],
        -25
      ],
      [
        [
          3,
          0,
          0,
          1,
          0,
          1
        ],
        100
      ],
      [
        [
          3,
          0,
          0,
          1,
          0,
          2
        ],
        30
      ],
      [
        [
          3,
          0,
          0,
          1,
          1,
          0
        ],
        -40
      ],
      [
        [
          3,
          0,
          0,
          1,
          1,
          1
        ],
        85
      ],
      [
        [
          3,
          0,
          0,
          1,
          2,
          0
        ],
        -30
      ],
      [
        [
          3,
          0,
          0,
          2,
          0,
          0
        ],
        -146
      ],
      [
        [
          3,
          0,
          0,
          2,
          0,
          1
        ],
        25
      ],
      [
        [
          3,
          0,
          0,
          2,
          1,
          0
        ],
        35
      ]
    ],
    [
      [
        [
          0,
          0,
          0,
          0,
          0,
          1
        ],
        30
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          2
        ],
        35
      ],
      [
        [
          0,
          0,
          0,
          0,
          1,
          0
        ],
        -44
      ],
      [
        [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        -40
      ],
      [
        [
          0,
          0,
          0,
          0,
          1,
          2
        ],
        146
      ],
      [
        [
          0,
          0,
          0,
          0,
          3,
          0
        ],
        -1
      ],
      [
        [
          0,
          0,
          0,
          1,
          0,
          0
        ],
        -25
      ],
      [
        [
          0,
          0,
          0,
          1,
          0,
          1
        ],
        -85
      ],
      [
        [
          0,
          0,
          0,
          1,
          0,
          2
        ],
        25
      ],
      [
        [
          0,
          0,
          0,
          1,
          1,
          0
        ],
        160
      ],
      [
        [
          0,
          0,
          0,
          1,
          1,
          1
        ],
        100
      ],
      [
        [
          0,
          0,
          0,
          2,
          0,
          0
        ],
        -35
      ],
      [
        [
          0,
          0,
          0,
          2,
          0,
          1
        ],
        -30
      ],
      [
        [
          0,
          0,
          0,
          2,
          1,
          0
        ],
        -99
      ],
      [
        [
          0,
          0,
          1,
          0,
          0,
          0
        ],
        -30
      ],
      [
        [
          0,
          0,
          1,
          0,
          0,
          3
        ],
        35
      ],
      [
        [
          0,
          0,
          1,
          0,
          1,
          0
        ],
        15
      ],
      [
        [
          0,
          0,
          1,
          0,
          1,
          1
        ],
        -465
      ],
      [
        [
          0,
          0,
          1,
          0,
          1,
          2
        ],
        -15
      ],
      [
        [
          0,
          0,
          1,
          0,
          2,
          0
        ],
        -100
      ],
      [
        [
          0,
          0,
          1,
          0,
          2,
          1
        ],
        -170
      ],
      [
        [
          0,
          0,
          1,
          1,
          0,
          0
        ],
        333
      ],
      [
        [
          0,
          0,
          1,
          1,
          0,
          1
        ],
        -60
      ],
      [
        [
          0,
          0,
          1,
          1,
          0,
          2
        ],
        -27
      ],
      [
        [
          0,
          0,
          1,
          1,
          1,
          0
        ],
        170
      ],
      [
        [
          0,
          0,
          1,
          1,
          1,
          1
        ],
        -100
      ],
      [
        [
          0,
          0,
          1,
          1,
          2,
          0
        ],
        -3
      ],
      [
        [
          0,
          0,
          1,
          2,
          0,
          0
        ],
        190
      ],
      [
        [
          0,
          0,
          1,
          2,
          0,
          1
        ],
        65
      ],
      [
        [
          0,
          0,
          1,
          3,
          0,
          0
        ],
        -101
      ],
      [
        [
          0,
          0,
          2,
          0,
          0,
          0
        ],
        -35
      ],
      [
        [
          0,
          0,
          2,
          0,
          0,
          3
        ],
        -30
      ],
      [
        [
          0,
          0,
          2,
          0,
          1,
          0
        ],
        27
      ],
      [
        [
          0,
          0,
          2,
          0,
          1,
          1
        ],
        -60
      ],
      [
        [
          0,
          0,
          2,
          0,
          1,
          2
        ],
        -333
      ],
      [
        [
          0,
          0,
          2,
          0,
          2,
          0
        ],
        -65
      ],
      [
        [
          0,
          0,
          2,
          0,
          2,
          1
        ],
        190
      ],
      [
        [
          0,
          0,
          2,
          0,
          3,
          0
        ],
        101
      ],
      [
        [
          0,
          0,
          2,
          1,
          0,
          0
        ],
        -15
      ],
      [
        [
          0,
          0,
          2,
          1,
          0,
          1
        ],
        465
      ],
      [
        [
          0,
          0,
          2,
          1,
          0,
          2
        ],
        15
      ],
      [
        [
          0,
          0,
          2,
          1,
          1,
          0
        ],
        -100
      ],
      [
        [
          0,
          0,
          2,
          1,
          1,
          1
        ],
        -170
      ],
      [
        [
          0,
          0,
          2,
          2,
          0,
          0
        ],
        170
      ],
      [
        [
          0,
          0,
          2,
          2,
          0,
          1
        ],
        -100
      ],
      [
        [
          0,
          0,
          2,
          2,
          1,
          0
        ],
        3
      ],
      [
        [
          0,
          0,
          3,
          0,
          0,
          1
        ],
        -35
      ],
      [
        [
          0,
          0,
          3,
          0,
          0,
          2
        ],
        30
      ],
      [
        [
          0,
          0,
          3,
          0,
          1,
          0
        ],
        25
      ],
      [
        [
          0,
          0,
          3,
          0,
          1,
          1
        ],
        85
      ],
      [
        [
          0,
          0,
          3,
          0,
          1,
          2
        ],
        -25
      ],
      [
        [
          0,
          0,
          3,
          0,
          2,
          0
        ],
        -30
      ],
      [
        [
          0,
          0,
          3,
          0,
          2,
          1
        ],
        35
      ],
      [
        [
          0,
          0,
          3,
          1,
          0,
          0
        ],
        -146
      ],
      [
        [
          0,
          0,
          3,
          1,
          0,
          1
        ],
        -40
      ],
      [
        [
          0,
          0,
          3,
          1,
          0,
          2
        ],
        44
      ],
      [
        [
          0,
          0,
          3,
          1,
          1,
          0
        ],
        -100
      ],
      [
        [
          0,
          0,
          3,
          1,
          1,
          1
        ],
        160
      ],
      [
        [
          0,
          0,
          3,
          1,
          2,
          0
        ],
        99
      ],
      [
        [
          0,
          0,
          3,
          3,
          0,
          0
        ],
        1
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          0
        ],
        -46
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          1
        ],
        -15
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          2
        ],
        33
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          3
        ],
        -25
      ],
      [
        [
          0,
          1,
          0,
          0,
          1,
          1
        ],
        100
      ],
      [
        [
          0,
          1,
          0,
          0,
          1,
          2
        ],
        -65
      ],
      [
        [
          0,
          1,
          0,
          0,
          2,
          0
        ],
        -3
      ],
      [
        [
          0,
          1,
          0,
          0,
          2,
          1
        ],
        90
      ],
      [
        [
          0,
          1,
          0,
          1,
          0,
          0
        ],
        190
      ],
      [
        [
          0,
          1,
          0,
          1,
          0,
          1
        ],
        40
      ],
      [
        [
          0,
          1,
          0,
          1,
          1,
          0
        ],
        90
      ],
      [
        [
          0,
          1,
          0,
          1,
          1,
          1
        ],
        405
      ],
      [
        [
          0,
          1,
          0,
          1,
          2,
          0
        ],
        -100
      ],
      [
        [
          0,
          1,
          0,
          2,
          0,
          0
        ],
        108
      ],
      [
        [
          0,
          1,
          0,
          2,
          1,
          0
        ],
        65
      ],
      [
        [
          0,
          1,
          0,
          3,
          0,
          0
        ],
        -30
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          0
        ],
        40
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          1
        ],
        -465
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          2
        ],
        60
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          3
        ],
        85
      ],
      [
        [
          0,
          1,
          1,
          0,
          1,
          0
        ],
        -100
      ],
      [
        [
          0,
          1,
          1,
          0,
          1,
          2
        ],
        -280
      ],
      [
        [
          0,
          1,
          1,
          0,
          2,
          0
        ],
        -90
      ],
      [
        [
          0,
          1,
          1,
          0,
          2,
          1
        ],
        -195
      ],
      [
        [
          0,
          1,
          1,
          0,
          3,
          0
        ],
        160
      ],
      [
        [
          0,
          1,
          1,
          1,
          0,
          0
        ],
        -170
      ],
      [
        [
          0,
          1,
          1,
          1,
          0,
          2
        ],
        40
      ],
      [
        [
          0,
          1,
          1,
          1,
          1,
          0
        ],
        -12
      ],
      [
        [
          0,
          1,
          1,
          1,
          2,
          0
        ],
        -170
      ],
      [
        [
          0,
          1,
          1,
          2,
          0,
          0
        ],
        -90
      ],
      [
        [
          0,
          1,
          1,
          2,
          0,
          1
        ],
        405
      ],
      [
        [
          0,
          1,
          1,
          2,
          1,
          0
        ],
        -100
      ],
      [
        [
          0,
          1,
          1,
          3,
          0,
          0
        ],
        100
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          0
        ],
        144
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          1
        ],
        15
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          2
        ],
        -327
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          3
        ],
        25
      ],
      [
        [
          0,
          1,
          2,
          0,
          1,
          0
        ],
        65
      ],
      [
        [
          0,
          1,
          2,
          0,
          1,
          1
        ],
        280
      ],
      [
        [
          0,
          1,
          2,
          0,
          2,
          0
        ],
        -102
      ],
      [
        [
          0,
          1,
          2,
          0,
          3,
          0
        ],
        35
      ],
      [
        [
          0,
          1,
          2,
          1,
          0,
          1
        ],
        -170
      ],
      [
        [
          0,
          1,
          2,
          1,
          0,
          2
        ],
        -190
      ],
      [
        [
          0,
          1,
          2,
          1,
          1,
          0
        ],
        90
      ],
      [
        [
          0,
          1,
          2,
          1,
          1,
          1
        ],
        -195
      ],
      [
        [
          0,
          1,
          2,
          1,
          2,
          0
        ],
        190
      ],
      [
        [
          0,
          1,
          2,
          2,
          0,
          0
        ],
        -3
      ],
      [
        [
          0,
          1,
          2,
          2,
          0,
          1
        ],
        -90
      ],
      [
        [
          0,
          1,
          2,
          2,
          1,
          0
        ],
        -170
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          1
        ],
        100
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          2
        ],
        65
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          3
        ],
        30
      ],
      [
        [
          0,
          2,
          0,
          0,
          1,
          0
        ],
        3
      ],
      [
        [
          0,
          2,
          0,
          0,
          1,
          1
        ],
        90
      ],
      [
        [
          0,
          2,
          0,
          0,
          1,
          2
        ],
        -108
      ],
      [
        [
          0,
          2,
          0,
          0,
          2,
          1
        ],
        -190
      ],
      [
        [
          0,
          2,
          0,
          0,
          3,
          0
        ],
        46
      ],
      [
        [
          0,
          2,
          0,
          1,
          0,
          0
        ],
        90
      ],
      [
        [
          0,
          2,
          0,
          1,
          0,
          1
        ],
        -405
      ],
      [
        [
          0,
          2,
          0,
          1,
          1,
          0
        ],
        -100
      ],
      [
        [
          0,
          2,
          0,
          1,
          1,
          1
        ],
        40
      ],
      [
        [
          0,
          2,
          0,
          1,
          2,
          0
        ],
        -15
      ],
      [
        [
          0,
          2,
          0,
          2,
          0,
          0
        ],
        -65
      ],
      [
        [
          0,
          2,
          0,
          2,
          1,
          0
        ],
        -33
      ],
      [
        [
          0,
          2,
          0,
          3,
          0,
          0
        ],
        -25
      ],
      [
        [
          0,
          2,
          1,
          0,
          0,
          1
        ],
        170
      ],
      [
        [
          0,
          2,
          1,
          0,
          0,
          2
        ],
        -190
      ],
      [
        [
          0,
          2,
          1,
          0,
          0,
          3
        ],
        -35
      ],
      [
        [
          0,
          2,
          1,
          0,
          1,
          0
        ],
        -90
      ],
      [
        [
          0,
          2,
          1,
          0,
          1,
          1
        ],
        -195
      ],
      [
        [
          0,
          2,
          1,
          0,
          2,
          0
        ],
        190
      ],
      [
        [
          0,
          2,
          1,
          0,
          3,
          0
        ],
        25
      ],
      [
        [
          0,
          2,
          1,
          1,
          0,
          0
        ],
        -3
      ],
      [
        [
          0,
          2,
          1,
          1,
          0,
          1
        ],
        90
      ],
      [
        [
          0,
          2,
          1,
          1,
          0,
          2
        ],
        -102
      ],
      [
        [
          0,
          2,
          1,
          1,
          1,
          0
        ],
        170
      ],
      [
        [
          0,
          2,
          1,
          1,
          1,
          1
        ],
        -280
      ],
      [
        [
          0,
          2,
          1,
          1,
          2,
          0
        ],
        -327
      ],
      [
        [
          0,
          2,
          1,
          2,
          0,
          1
        ],
        -65
      ],
      [
        [
          0,
          2,
          1,
          2,
          1,
          0
        ],
        15
      ],
      [
        [
          0,
          2,
          1,
          3,
          0,
          0
        ],
        144
      ],
      [
        [
          0,
          3,
          0,
          0,
          0,
          0
        ],
        1
      ],
      [
        [
          0,
          3,
          0,
          0,
          0,
          2
        ],
        99
      ],
      [
        [
          0,
          3,
          0,
          0,
          1,
          1
        ],
        -160
      ],
      [
        [
          0,
          3,
          0,
          0,
          1,
          2
        ],
        -35
      ],
      [
        [
          0,
          3,
          0,
          0,
          2,
          0
        ],
        44
      ],
      [
        [
          0,
          3,
          0,
          0,
          2,
          1
        ],
        -25
      ],
      [
        [
          0,
          3,
          0,
          1,
          0,
          1
        ],
        100
      ],
      [
        [
          0,
          3,
          0,
          1,
          0,
          2
        ],
        30
      ],
      [
        [
          0,
          3,
          0,
          1,
          1,
          0
        ],
        -40
      ],
      [
        [
          0,
          3,
          0,
          1,
          1,
          1
        ],
        85
      ],
      [
        [
          0,
          3,
          0,
          1,
          2,
          0
        ],
        -30
      ],
      [
        [
          0,
          3,
          0,
          2,
          0,
          0
        ],
        -146
      ],
      [
        [
          0,
          3,
          0,
          2,
          0,
          1
        ],
        25
      ],
      [
        [
          0,
          3,
          0,
          2,
          1,
          0
        ],
        35
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          0
        ],
        25
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          1
        ],
        327
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          2
        ],
        15
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          3
        ],
        -144
      ],
      [
        [
          1,
          0,
          0,
          0,
          1,
          0
        ],
        -190
      ],
      [
        [
          1,
          0,
          0,
          0,
          1,
          1
        ],
        170
      ],
      [
        [
          1,
          0,
          0,
          0,
          2,
          0
        ],
        -90
      ],
      [
        [
          1,
          0,
          0,
          0,
          2,
          1
        ],
        3
      ],
      [
        [
          1,
          0,
          0,
          1,
          0,
          1
        ],
        280
      ],
      [
        [
          1,
          0,
          0,
          1,
          0,
          2
        ],
        -65
      ],
      [
        [
          1,
          0,
          0,
          1,
          1,
          0
        ],
        195
      ],
      [
        [
          1,
          0,
          0,
          1,
          1,
          1
        ],
        90
      ],
      [
        [
          1,
          0,
          0,
          1,
          2,
          0
        ],
        170
      ],
      [
        [
          1,
          0,
          0,
          2,
          0,
          1
        ],
        102
      ],
      [
        [
          1,
          0,
          0,
          2,
          1,
          0
        ],
        190
      ],
      [
        [
          1,
          0,
          0,
          3,
          0,
          0
        ],
        -35
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          0
        ],
        -85
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          1
        ],
        60
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          2
        ],
        465
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          3
        ],
        40
      ],
      [
        [
          1,
          0,
          1,
          0,
          1,
          0
        ],
        -40
      ],
      [
        [
          1,
          0,
          1,
          0,
          1,
          2
        ],
        170
      ],
      [
        [
          1,
          0,
          1,
          0,
          2,
          0
        ],
        -405
      ],
      [
        [
          1,
          0,
          1,
          0,
          2,
          1
        ],
        -90
      ],
      [
        [
          1,
          0,
          1,
          0,
          3,
          0
        ],
        -100
      ],
      [
        [
          1,
          0,
          1,
          1,
          0,
          0
        ],
        -280
      ],
      [
        [
          1,
          0,
          1,
          1,
          0,
          2
        ],
        -100
      ],
      [
        [
          1,
          0,
          1,
          1,
          1,
          1
        ],
        12
      ],
      [
        [
          1,
          0,
          1,
          1,
          2,
          0
        ],
        -100
      ],
      [
        [
          1,
          0,
          1,
          2,
          0,
          0
        ],
        195
      ],
      [
        [
          1,
          0,
          1,
          2,
          0,
          1
        ],
        -90
      ],
      [
        [
          1,
          0,
          1,
          2,
          1,
          0
        ],
        170
      ],
      [
        [
          1,
          0,
          1,
          3,
          0,
          0
        ],
        160
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          0
        ],
        -25
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          1
        ],
        -33
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          2
        ],
        -15
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          3
        ],
        46
      ],
      [
        [
          1,
          0,
          2,
          0,
          1,
          1
        ],
        -40
      ],
      [
        [
          1,
          0,
          2,
          0,
          1,
          2
        ],
        190
      ],
      [
        [
          1,
          0,
          2,
          0,
          2,
          1
        ],
        -108
      ],
      [
        [
          1,
          0,
          2,
          0,
          3,
          0
        ],
        -30
      ],
      [
        [
          1,
          0,
          2,
          1,
          0,
          0
        ],
        65
      ],
      [
        [
          1,
          0,
          2,
          1,
          0,
          1
        ],
        100
      ],
      [
        [
          1,
          0,
          2,
          1,
          1,
          0
        ],
        -405
      ],
      [
        [
          1,
          0,
          2,
          1,
          1,
          1
        ],
        90
      ],
      [
        [
          1,
          0,
          2,
          1,
          2,
          0
        ],
        -65
      ],
      [
        [
          1,
          0,
          2,
          2,
          0,
          0
        ],
        90
      ],
      [
        [
          1,
          0,
          2,
          2,
          0,
          1
        ],
        3
      ],
      [
        [
          1,
          0,
          2,
          2,
          1,
          0
        ],
        -100
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          0
        ],
        -160
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          1
        ],
        -170
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          2
        ],
        100
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          3
        ],
        100
      ],
      [
        [
          1,
          1,
          0,
          0,
          1,
          0
        ],
        -90
      ],
      [
        [
          1,
          1,
          0,
          0,
          1,
          1
        ],
        12
      ],
      [
        [
          1,
          1,
          0,
          0,
          1,
          2
        ],
        -90
      ],
      [
        [
          1,
          1,
          0,
          0,
          2,
          0
        ],
        100
      ],
      [
        [
          1,
          1,
          0,
          0,
          2,
          1
        ],
        -170
      ],
      [
        [
          1,
          1,
          0,
          0,
          3,
          0
        ],
        40
      ],
      [
        [
          1,
          1,
          0,
          1,
          0,
          0
        ],
        195
      ],
      [
        [
          1,
          1,
          0,
          1,
          0,
          2
        ],
        -405
      ],
      [
        [
          1,
          1,
          0,
          1,
          2,
          0
        ],
        465
      ],
      [
        [
          1,
          1,
          0,
          2,
          0,
          0
        ],
        280
      ],
      [
        [
          1,
          1,
          0,
          2,
          0,
          1
        ],
        40
      ],
      [
        [
          1,
          1,
          0,
          2,
          1,
          0
        ],
        60
      ],
      [
        [
          1,
          1,
          0,
          3,
          0,
          0
        ],
        -85
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          0
        ],
        -100
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          1
        ],
        100
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          2
        ],
        170
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          3
        ],
        -160
      ],
      [
        [
          1,
          1,
          1,
          0,
          1,
          0
        ],
        405
      ],
      [
        [
          1,
          1,
          1,
          0,
          1,
          2
        ],
        -195
      ],
      [
        [
          1,
          1,
          1,
          0,
          2,
          0
        ],
        -40
      ],
      [
        [
          1,
          1,
          1,
          0,
          2,
          1
        ],
        280
      ],
      [
        [
          1,
          1,
          1,
          0,
          3,
          0
        ],
        85
      ],
      [
        [
          1,
          1,
          1,
          1,
          0,
          0
        ],
        -90
      ],
      [
        [
          1,
          1,
          1,
          1,
          0,
          1
        ],
        -12
      ],
      [
        [
          1,
          1,
          1,
          1,
          0,
          2
        ],
        -90
      ],
      [
        [
          1,
          1,
          1,
          1,
          2,
          0
        ],
        60
      ],
      [
        [
          1,
          1,
          1,
          2,
          0,
          0
        ],
        170
      ],
      [
        [
          1,
          1,
          1,
          2,
          0,
          1
        ],
        100
      ],
      [
        [
          1,
          1,
          1,
          2,
          1,
          0
        ],
        -465
      ],
      [
        [
          1,
          1,
          1,
          3,
          0,
          0
        ],
        40
      ],
      [
        [
          1,
          2,
          0,
          0,
          0,
          1
        ],
        3
      ],
      [
        [
          1,
          2,
          0,
          0,
          0,
          3
        ],
        101
      ],
      [
        [
          1,
          2,
          0,
          0,
          1,
          0
        ],
        100
      ],
      [
        [
          1,
          2,
          0,
          0,
          1,
          1
        ],
        170
      ],
      [
        [
          1,
          2,
          0,
          0,
          1,
          2
        ],
        -190
      ],
      [
        [
          1,
          2,
          0,
          0,
          2,
          0
        ],
        15
      ],
      [
        [
          1,
          2,
          0,
          0,
          2,
          1
        ],
        -333
      ],
      [
        [
          1,
          2,
          0,
          0,
          3,
          0
        ],
        30
      ],
      [
        [
          1,
          2,
          0,
          1,
          0,
          0
        ],
        -170
      ],
      [
        [
          1,
          2,
          0,
          1,
          0,
          1
        ],
        100
      ],
      [
        [
          1,
          2,
          0,
          1,
          0,
          2
        ],
        65
      ],
      [
        [
          1,
          2,
          0,
          1,
          1,
          0
        ],
        465
      ],
      [
        [
          1,
          2,
          0,
          1,
          1,
          1
        ],
        -60
      ],
      [
        [
          1,
          2,
          0,
          2,
          0,
          0
        ],
        -15
      ],
      [
        [
          1,
          2,
          0,
          2,
          0,
          1
        ],
        27
      ],
      [
        [
          1,
          2,
          0,
          3,
          0,
          0
        ],
        35
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          0
        ],
        35
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          1
        ],
        -190
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          2
        ],
        -170
      ],
      [
        [
          2,
          0,
          0,
          0,
          1,
          0
        ],
        102
      ],
      [
        [
          2,
          0,
          0,
          0,
          1,
          1
        ],
        90
      ],
      [
        [
          2,
          0,
          0,
          0,
          1,
          2
        ],
        3
      ],
      [
        [
          2,
          0,
          0,
          0,
          2,
          0
        ],
        65
      ],
      [
        [
          2,
          0,
          0,
          0,
          3,
          0
        ],
        -144
      ],
      [
        [
          2,
          0,
          0,
          1,
          0,
          1
        ],
        195
      ],
      [
        [
          2,
          0,
          0,
          1,
          0,
          2
        ],
        -90
      ],
      [
        [
          2,
          0,
          0,
          1,
          1,
          0
        ],
        -280
      ],
      [
        [
          2,
          0,
          0,
          1,
          1,
          1
        ],
        -170
      ],
      [
        [
          2,
          0,
          0,
          1,
          2,
          0
        ],
        15
      ],
      [
        [
          2,
          0,
          0,
          2,
          0,
          1
        ],
        190
      ],
      [
        [
          2,
          0,
          0,
          2,
          1,
          0
        ],
        327
      ],
      [
        [
          2,
          0,
          0,
          3,
          0,
          0
        ],
        25
      ],
      [
        [
          2,
          0,
          1,
          0,
          0,
          0
        ],
        30
      ],
      [
        [
          2,
          0,
          1,
          0,
          0,
          1
        ],
        -65
      ],
      [
        [
          2,
          0,
          1,
          0,
          0,
          2
        ],
        100
      ],
      [
        [
          2,
          0,
          1,
          0,
          1,
          1
        ],
        405
      ],
      [
        [
          2,
          0,
          1,
          0,
          1,
          2
        ],
        90
      ],
      [
        [
          2,
          0,
          1,
          0,
          2,
          1
        ],
        65
      ],
      [
        [
          2,
          0,
          1,
          0,
          3,
          0
        ],
        -25
      ],
      [
        [
          2,
          0,
          1,
          1,
          0,
          0
        ],
        108
      ],
      [
        [
          2,
          0,
          1,
          1,
          0,
          1
        ],
        90
      ],
      [
        [
          2,
          0,
          1,
          1,
          0,
          2
        ],
        -3
      ],
      [
        [
          2,
          0,
          1,
          1,
          1,
          0
        ],
        -40
      ],
      [
        [
          2,
          0,
          1,
          1,
          1,
          1
        ],
        -100
      ],
      [
        [
          2,
          0,
          1,
          1,
          2,
          0
        ],
        33
      ],
      [
        [
          2,
          0,
          1,
          2,
          0,
          0
        ],
        -190
      ],
      [
        [
          2,
          0,
          1,
          2,
          1,
          0
        ],
        -15
      ],
      [
        [
          2,
          0,
          1,
          3,
          0,
          0
        ],
        -46
      ],
      [
        [
          2,
          1,
          0,
          0,
          0,
          0
        ],
        -101
      ],
      [
        [
          2,
          1,
          0,
          0,
          0,
          2
        ],
        -3
      ],
      [
        [
          2,
          1,
          0,
          0,
          1,
          0
        ],
        -65
      ],
      [
        [
          2,
          1,
          0,
          0,
          1,
          1
        ],
        100
      ],
      [
        [
          2,
          1,
          0,
          0,
          1,
          2
        ],
        170
      ],
      [
        [
          2,
          1,
          0,
          0,
          2,
          0
        ],
        -27
      ],
      [
        [
          2,
          1,
          0,
          0,
          2,
          1
        ],
        -15
      ],
      [
        [
          2,
          1,
          0,
          0,
          3,
          0
        ],
        -35
      ],
      [
        [
          2,
          1,
          0,
          1,
          0,
          0
        ],
        -190
      ],
      [
        [
          2,
          1,
          0,
          1,
          0,
          1
        ],
        -170
      ],
      [
        [
          2,
          1,
          0,
          1,
          0,
          2
        ],
        100
      ],
      [
        [
          2,
          1,
          0,
          1,
          1,
          0
        ],
        -60
      ],
      [
        [
          2,
          1,
          0,
          1,
          1,
          1
        ],
        -465
      ],
      [
        [
          2,
          1,
          0,
          2,
          0,
          0
        ],
        333
      ],
      [
        [
          2,
          1,
          0,
          2,
          0,
          1
        ],
        15
      ],
      [
        [
          2,
          1,
          0,
          3,
          0,
          0
        ],
        30
      ],
      [
        [
          3,
          0,
          0,
          0,
          0,
          1
        ],
        -99
      ],
      [
        [
          3,
          0,
          0,
          0,
          0,
          3
        ],
        -1
      ],
      [
        [
          3,
          0,
          0,
          0,
          1,
          0
        ],
        30
      ],
      [
        [
          3,
          0,
          0,
          0,
          1,
          1
        ],
        -100
      ],
      [
        [
          3,
          0,
          0,
          0,
          2,
          0
        ],
        25
      ],
      [
        [
          3,
          0,
          0,
          0,
          2,
          1
        ],
        146
      ],
      [
        [
          3,
          0,
          0,
          1,
          0,
          0
        ],
        35
      ],
      [
        [
          3,
          0,
          0,
          1,
          0,
          1
        ],
        -160
      ],
      [
        [
          3,
          0,
          0,
          1,
          1,
          0
        ],
        -85
      ],
      [
        [
          3,
          0,
          0,
          1,
          1,
          1
        ],
        -40
      ],
      [
        [
          3,
          0,
          0,
          1,
          2,
          0
        ],
        -35
      ],
      [
        [
          3,
          0,
          0,
          2,
          0,
          0
        ],
        -25
      ],
      [
        [
          3,
          0,
          0,
          2,
          0,
          1
        ],
        -44
      ],
      [
        [
          3,
          0,
          0,
          2,
          1,
          0
        ],
        -30
      ]
    ],
    [
      [
        [
          0,
          0,
          0,
          0,
          0,
          1
        ],
        -99
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          3
        ],
        -1
      ],
      [
        [
          0,
          0,
          0,
          0,
          1,
          0
        ],
        30
      ],
      [
        [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        -100
      ],
      [
        [
          0,
          0,
          0,
          0,
          2,
          0
        ],
        25
      ],
      [
        [
          0,
          0,
          0,
          0,
          2,
          1
        ],
        146
      ],
      [
        [
          0,
          0,
          0,
          1,
          0,
          0
        ],
        35
      ],
      [
        [
          0,
          0,
          0,
          1,
          0,
          1
        ],
        -160
      ],
      [
        [
          0,
          0,
          0,
          1,
          1,
          0
        ],
        -85
      ],
      [
        [
          0,
          0,
          0,
          1,
          1,
          1
        ],
        -40
      ],
      [
        [
          0,
          0,
          0,
          1,
          2,
          0
        ],
        -35
      ],
      [
        [
          0,
          0,
          0,
          2,
          0,
          0
        ],
        -25
      ],
      [
        [
          0,
          0,
          0,
          2,
          0,
          1
        ],
        -44
      ],
      [
        [
          0,
          0,
          0,
          2,
          1,
          0
        ],
        -30
      ],
      [
        [
          0,
          0,
          1,
          0,
          0,
          0
        ],
        -101
      ],
      [
        [
          0,
          0,
          1,
          0,
          0,
          2
        ],
        -3
      ],
      [
        [
          0,
          0,
          1,
          0,
          1,
          0
        ],
        -65
      ],
      [
        [
          0,
          0,
          1,
          0,
          1,
          1
        ],
        100
      ],
      [
        [
          0,
          0,
          1,
          0,
          1,
          2
        ],
        170
      ],
      [
        [
          0,
          0,
          1,
          0,
          2,
          0
        ],
        -27
      ],
      [
        [
          0,
          0,
          1,
          0,
          2,
          1
        ],
        -15
      ],
      [
        [
          0,
          0,
          1,
          0,
          3,
          0
        ],
        -35
      ],
      [
        [
          0,
          0,
          1,
          1,
          0,
          0
        ],
        -190
      ],
      [
        [
          0,
          0,
          1,
          1,
          0,
          1
        ],
        -170
      ],
      [
        [
          0,
          0,
          1,
          1,
          0,
          2
        ],
        100
      ],
      [
        [
          0,
          0,
          1,
          1,
          1,
          0
        ],
        -60
      ],
      [
        [
          0,
          0,
          1,
          1,
          1,
          1
        ],
        -465
      ],
      [
        [
          0,
          0,
          1,
          2,
          0,
          0
        ],
        333
      ],
      [
        [
          0,
          0,
          1,
          2,
          0,
          1
        ],
        15
      ],
      [
        [
          0,
          0,
          1,
          3,
          0,
          0
        ],
        30
      ],
      [
        [
          0,
          0,
          2,
          0,
          0,
          1
        ],
        3
      ],
      [
        [
          0,
          0,
          2,
          0,
          0,
          3
        ],
        101
      ],
      [
        [
          0,
          0,
          2,
          0,
          1,
          0
        ],
        100
      ],
      [
        [
          0,
          0,
          2,
          0,
          1,
          1
        ],
        170
      ],
      [
        [
          0,
          0,
          2,
          0,
          1,
          2
        ],
        -190
      ],
      [
        [
          0,
          0,
          2,
          0,
          2,
          0
        ],
        15
      ],
      [
        [
          0,
          0,
          2,
          0,
          2,
          1
        ],
        -333
      ],
      [
        [
          0,
          0,
          2,
          0,
          3,
          0
        ],
        30
      ],
      [
        [
          0,
          0,
          2,
          1,
          0,
          0
        ],
        -170
      ],
      [
        [
          0,
          0,
          2,
          1,
          0,
          1
        ],
        100
      ],
      [
        [
          0,
          0,
          2,
          1,
          0,
          2
        ],
        65
      ],
      [
        [
          0,
          0,
          2,
          1,
          1,
          0
        ],
        465
      ],
      [
        [
          0,
          0,
          2,
          1,
          1,
          1
        ],
        -60
      ],
      [
        [
          0,
          0,
          2,
          2,
          0,
          0
        ],
        -15
      ],
      [
        [
          0,
          0,
          2,
          2,
          0,
          1
        ],
        27
      ],
      [
        [
          0,
          0,
          2,
          3,
          0,
          0
        ],
        35
      ],
      [
        [
          0,
          0,
          3,
          0,
          0,
          0
        ],
        1
      ],
      [
        [
          0,
          0,
          3,
          0,
          0,
          2
        ],
        99
      ],
      [
        [
          0,
          0,
          3,
          0,
          1,
          1
        ],
        -160
      ],
      [
        [
          0,
          0,
          3,
          0,
          1,
          2
        ],
        -35
      ],
      [
        [
          0,
          0,
          3,
          0,
          2,
          0
        ],
        44
      ],
      [
        [
          0,
          0,
          3,
          0,
          2,
          1
        ],
        -25
      ],
      [
        [
          0,
          0,
          3,
          1,
          0,
          1
        ],
        100
      ],
      [
        [
          0,
          0,
          3,
          1,
          0,
          2
        ],
        30
      ],
      [
        [
          0,
          0,
          3,
          1,
          1,
          0
        ],
        -40
      ],
      [
        [
          0,
          0,
          3,
          1,
          1,
          1
        ],
        85
      ],
      [
        [
          0,
          0,
          3,
          1,
          2,
          0
        ],
        -30
      ],
      [
        [
          0,
          0,
          3,
          2,
          0,
          0
        ],
        -146
      ],
      [
        [
          0,
          0,
          3,
          2,
          0,
          1
        ],
        25
      ],
      [
        [
          0,
          0,
          3,
          2,
          1,
          0
        ],
        35
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          0
        ],
        -30
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          1
        ],
        65
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          2
        ],
        -100
      ],
      [
        [
          0,
          1,
          0,
          0,
          1,
          1
        ],
        -405
      ],
      [
        [
          0,
          1,
          0,
          0,
          1,
          2
        ],
        -90
      ],
      [
        [
          0,
          1,
          0,
          0,
          2,
          1
        ],
        -65
      ],
      [
        [
          0,
          1,
          0,
          0,
          3,
          0
        ],
        25
      ],
      [
        [
          0,
          1,
          0,
          1,
          0,
          0
        ],
        -108
      ],
      [
        [
          0,
          1,
          0,
          1,
          0,
          1
        ],
        -90
      ],
      [
        [
          0,
          1,
          0,
          1,
          0,
          2
        ],
        3
      ],
      [
        [
          0,
          1,
          0,
          1,
          1,
          0
        ],
        40
      ],
      [
        [
          0,
          1,
          0,
          1,
          1,
          1
        ],
        100
      ],
      [
        [
          0,
          1,
          0,
          1,
          2,
          0
        ],
        -33
      ],
      [
        [
          0,
          1,
          0,
          2,
          0,
          0
        ],
        190
      ],
      [
        [
          0,
          1,
          0,
          2,
          1,
          0
        ],
        15
      ],
      [
        [
          0,
          1,
          0,
          3,
          0,
          0
        ],
        46
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          0
        ],
        100
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          1
        ],
        -100
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          2
        ],
        -170
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          3
        ],
        160
      ],
      [
        [
          0,
          1,
          1,
          0,
          1,
          0
        ],
        -405
      ],
      [
        [
          0,
          1,
          1,
          0,
          1,
          2
        ],
        195
      ],
      [
        [
          0,
          1,
          1,
          0,
          2,
          0
        ],
        40
      ],
      [
        [
          0,
          1,
          1,
          0,
          2,
          1
        ],
        -280
      ],
      [
        [
          0,
          1,
          1,
          0,
          3,
          0
        ],
        -85
      ],
      [
        [
          0,
          1,
          1,
          1,
          0,
          0
        ],
        90
      ],
      [
        [
          0,
          1,
          1,
          1,
          0,
          1
        ],
        12
      ],
      [
        [
          0,
          1,
          1,
          1,
          0,
          2
        ],
        90
      ],
      [
        [
          0,
          1,
          1,
          1,
          2,
          0
        ],
        -60
      ],
      [
        [
          0,
          1,
          1,
          2,
          0,
          0
        ],
        -170
      ],
      [
        [
          0,
          1,
          1,
          2,
          0,
          1
        ],
        -100
      ],
      [
        [
          0,
          1,
          1,
          2,
          1,
          0
        ],
        465
      ],
      [
        [
          0,
          1,
          1,
          3,
          0,
          0
        ],
        -40
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          1
        ],
        -170
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          2
        ],
        190
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          3
        ],
        35
      ],
      [
        [
          0,
          1,
          2,
          0,
          1,
          0
        ],
        90
      ],
      [
        [
          0,
          1,
          2,
          0,
          1,
          1
        ],
        195
      ],
      [
        [
          0,
          1,
          2,
          0,
          2,
          0
        ],
        -190
      ],
      [
        [
          0,
          1,
          2,
          0,
          3,
          0
        ],
        -25
      ],
      [
        [
          0,
          1,
          2,
          1,
          0,
          0
        ],
        3
      ],
      [
        [
          0,
          1,
          2,
          1,
          0,
          1
        ],
        -90
      ],
      [
        [
          0,
          1,
          2,
          1,
          0,
          2
        ],
        102
      ],
      [
        [
          0,
          1,
          2,
          1,
          1,
          0
        ],
        -170
      ],
      [
        [
          0,
          1,
          2,
          1,
          1,
          1
        ],
        280
      ],
      [
        [
          0,
          1,
          2,
          1,
          2,
          0
        ],
        327
      ],
      [
        [
          0,
          1,
          2,
          2,
          0,
          1
        ],
        65
      ],
      [
        [
          0,
          1,
          2,
          2,
          1,
          0
        ],
        -15
      ],
      [
        [
          0,
          1,
          2,
          3,
          0,
          0
        ],
        -144
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          0
        ],
        -25
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          1
        ],
        -33
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          2
        ],
        -15
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          3
        ],
        46
      ],
      [
        [
          0,
          2,
          0,
          0,
          1,
          1
        ],
        -40
      ],
      [
        [
          0,
          2,
          0,
          0,
          1,
          2
        ],
        190
      ],
      [
        [
          0,
          2,
          0,
          0,
          2,
          1
        ],
        -108
      ],
      [
        [
          0,
          2,
          0,
          0,
          3,
          0
        ],
        -30
      ],
      [
        [
          0,
          2,
          0,
          1,
          0,
          0
        ],
        65
      ],
      [
        [
          0,
          2,
          0,
          1,
          0,
          1
        ],
        100
      ],
      [
        [
          0,
          2,
          0,
          1,
          1,
          0
        ],
        -405
      ],
      [
        [
          0,
          2,
          0,
          1,
          1,
          1
        ],
        90
      ],
      [
        [
          0,
          2,
          0,
          1,
          2,
          0
        ],
        -65
      ],
      [
        [
          0,
          2,
          0,
          2,
          0,
          0
        ],
        90
      ],
      [
        [
          0,
          2,
          0,
          2,
          0,
          1
        ],
        3
      ],
      [
        [
          0,
          2,
          0,
          2,
          1,
          0
        ],
        -100
      ],
      [
        [
          0,
          2,
          1,
          0,
          0,
          0
        ],
        144
      ],
      [
        [
          0,
          2,
          1,
          0,
          0,
          1
        ],
        15
      ],
      [
        [
          0,
          2,
          1,
          0,
          0,
          2
        ],
        -327
      ],
      [
        [
          0,
          2,
          1,
          0,
          0,
          3
        ],
        25
      ],
      [
        [
          0,
          2,
          1,
          0,
          1,
          0
        ],
        65
      ],
      [
        [
          0,
          2,
          1,
          0,
          1,
          1
        ],
        280
      ],
      [
        [
          0,
          2,
          1,
          0,
          2,
          0
        ],
        -102
      ],
      [
        [
          0,
          2,
          1,
          0,
          3,
          0
        ],
        35
      ],
      [
        [
          0,
          2,
          1,
          1,
          0,
          1
        ],
        -170
      ],
      [
        [
          0,
          2,
          1,
          1,
          0,
          2
        ],
        -190
      ],
      [
        [
          0,
          2,
          1,
          1,
          1,
          0
        ],
        90
      ],
      [
        [
          0,
          2,
          1,
          1,
          1,
          1
        ],
        -195
      ],
      [
        [
          0,
          2,
          1,
          1,
          2,
          0
        ],
        190
      ],
      [
        [
          0,
          2,
          1,
          2,
          0,
          0
        ],
        -3
      ],
      [
        [
          0,
          2,
          1,
          2,
          0,
          1
        ],
        -90
      ],
      [
        [
          0,
          2,
          1,
          2,
          1,
          0
        ],
        -170
      ],
      [
        [
          0,
          3,
          0,
          0,
          0,
          1
        ],
        35
      ],
      [
        [
          0,
          3,
          0,
          0,
          0,
          2
        ],
        -30
      ],
      [
        [
          0,
          3,
          0,
          0,
          1,
          0
        ],
        -25
      ],
      [
        [
          0,
          3,
          0,
          0,
          1,
          1
        ],
        -85
      ],
      [
        [
          0,
          3,
          0,
          0,
          1,
          2
        ],
        25
      ],
      [
        [
          0,
          3,
          0,
          0,
          2,
          0
        ],
        30
      ],
      [
        [
          0,
          3,
          0,
          0,
          2,
          1
        ],
        -35
      ],
      [
        [
          0,
          3,
          0,
          1,
          0,
          0
        ],
        146
      ],
      [
        [
          0,
          3,
          0,
          1,
          0,
          1
        ],
        40
      ],
      [
        [
          0,
          3,
          0,
          1,
          0,
          2
        ],
        -44
      ],
      [
        [
          0,
          3,
          0,
          1,
          1,
          0
        ],
        100
      ],
      [
        [
          0,
          3,
          0,
          1,
          1,
          1
        ],
        -160
      ],
      [
        [
          0,
          3,
          0,
          1,
          2,
          0
        ],
        -99
      ],
      [
        [
          0,
          3,
          0,
          3,
          0,
          0
        ],
        -1
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          0
        ],
        -35
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          1
        ],
        190
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          2
        ],
        170
      ],
      [
        [
          1,
          0,
          0,
          0,
          1,
          0
        ],
        -102
      ],
      [
        [
          1,
          0,
          0,
          0,
          1,
          1
        ],
        -90
      ],
      [
        [
          1,
          0,
          0,
          0,
          1,
          2
        ],
        -3
      ],
      [
        [
          1,
          0,
          0,
          0,
          2,
          0
        ],
        -65
      ],
      [
        [
          1,
          0,
          0,
          0,
          3,
          0
        ],
        144
      ],
      [
        [
          1,
          0,
          0,
          1,
          0,
          1
        ],
        -195
      ],
      [
        [
          1,
          0,
          0,
          1,
          0,
          2
        ],
        90
      ],
      [
        [
          1,
          0,
          0,
          1,
          1,
          0
        ],
        280
      ],
      [
        [
          1,
          0,
          0,
          1,
          1,
          1
        ],
        170
      ],
      [
        [
          1,
          0,
          0,
          1,
          2,
          0
        ],
        -15
      ],
      [
        [
          1,
          0,
          0,
          2,
          0,
          1
        ],
        -190
      ],
      [
        [
          1,
          0,
          0,
          2,
          1,
          0
        ],
        -327
      ],
      [
        [
          1,
          0,
          0,
          3,
          0,
          0
        ],
        -25
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          0
        ],
        160
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          1
        ],
        170
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          2
        ],
        -100
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          3
        ],
        -100
      ],
      [
        [
          1,
          0,
          1,
          0,
          1,
          0
        ],
        90
      ],
      [
        [
          1,
          0,
          1,
          0,
          1,
          1
        ],
        -12
      ],
      [
        [
          1,
          0,
          1,
          0,
          1,
          2
        ],
        90
      ],
      [
        [
          1,
          0,
          1,
          0,
          2,
          0
        ],
        -100
      ],
      [
        [
          1,
          0,
          1,
          0,
          2,
          1
        ],
        170
      ],
      [
        [
          1,
          0,
          1,
          0,
          3,
          0
        ],
        -40
      ],
      [
        [
          1,
          0,
          1,
          1,
          0,
          0
        ],
        -195
      ],
      [
        [
          1,
          0,
          1,
          1,
          0,
          2
        ],
        405
      ],
      [
        [
          1,
          0,
          1,
          1,
          2,
          0
        ],
        -465
      ],
      [
        [
          1,
          0,
          1,
          2,
          0,
          0
        ],
        -280
      ],
      [
        [
          1,
          0,
          1,
          2,
          0,
          1
        ],
        -40
      ],
      [
        [
          1,
          0,
          1,
          2,
          1,
          0
        ],
        -60
      ],
      [
        [
          1,
          0,
          1,
          3,
          0,
          0
        ],
        85
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          1
        ],
        -100
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          2
        ],
        -65
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          3
        ],
        -30
      ],
      [
        [
          1,
          0,
          2,
          0,
          1,
          0
        ],
        -3
      ],
      [
        [
          1,
          0,
          2,
          0,
          1,
          1
        ],
        -90
      ],
      [
        [
          1,
          0,
          2,
          0,
          1,
          2
        ],
        108
      ],
      [
        [
          1,
          0,
          2,
          0,
          2,
          1
        ],
        190
      ],
      [
        [
          1,
          0,
          2,
          0,
          3,
          0
        ],
        -46
      ],
      [
        [
          1,
          0,
          2,
          1,
          0,
          0
        ],
        -90
      ],
      [
        [
          1,
          0,
          2,
          1,
          0,
          1
        ],
        405
      ],
      [
        [
          1,
          0,
          2,
          1,
          1,
          0
        ],
        100
      ],
      [
        [
          1,
          0,
          2,
          1,
          1,
          1
        ],
        -40
      ],
      [
        [
          1,
          0,
          2,
          1,
          2,
          0
        ],
        15
      ],
      [
        [
          1,
          0,
          2,
          2,
          0,
          0
        ],
        65
      ],
      [
        [
          1,
          0,
          2,
          2,
          1,
          0
        ],
        33
      ],
      [
        [
          1,
          0,
          2,
          3,
          0,
          0
        ],
        25
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          0
        ],
        -85
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          1
        ],
        60
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          2
        ],
        465
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          3
        ],
        40
      ],
      [
        [
          1,
          1,
          0,
          0,
          1,
          0
        ],
        -40
      ],
      [
        [
          1,
          1,
          0,
          0,
          1,
          2
        ],
        170
      ],
      [
        [
          1,
          1,
          0,
          0,
          2,
          0
        ],
        -405
      ],
      [
        [
          1,
          1,
          0,
          0,
          2,
          1
        ],
        -90
      ],
      [
        [
          1,
          1,
          0,
          0,
          3,
          0
        ],
        -100
      ],
      [
        [
          1,
          1,
          0,
          1,
          0,
          0
        ],
        -280
      ],
      [
        [
          1,
          1,
          0,
          1,
          0,
          2
        ],
        -100
      ],
      [
        [
          1,
          1,
          0,
          1,
          1,
          1
        ],
        12
      ],
      [
        [
          1,
          1,
          0,
          1,
          2,
          0
        ],
        -100
      ],
      [
        [
          1,
          1,
          0,
          2,
          0,
          0
        ],
        195
      ],
      [
        [
          1,
          1,
          0,
          2,
          0,
          1
        ],
        -90
      ],
      [
        [
          1,
          1,
          0,
          2,
          1,
          0
        ],
        170
      ],
      [
        [
          1,
          1,
          0,
          3,
          0,
          0
        ],
        160
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          0
        ],
        40
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          1
        ],
        -465
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          2
        ],
        60
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          3
        ],
        85
      ],
      [
        [
          1,
          1,
          1,
          0,
          1,
          0
        ],
        -100
      ],
      [
        [
          1,
          1,
          1,
          0,
          1,
          2
        ],
        -280
      ],
      [
        [
          1,
          1,
          1,
          0,
          2,
          0
        ],
        -90
      ],
      [
        [
          1,
          1,
          1,
          0,
          2,
          1
        ],
        -195
      ],
      [
        [
          1,
          1,
          1,
          0,
          3,
          0
        ],
        160
      ],
      [
        [
          1,
          1,
          1,
          1,
          0,
          0
        ],
        -170
      ],
      [
        [
          1,
          1,
          1,
          1,
          0,
          2
        ],
        40
      ],
      [
        [
          1,
          1,
          1,
          1,
          1,
          0
        ],
        -12
      ],
      [
        [
          1,
          1,
          1,
          1,
          2,
          0
        ],
        -170
      ],
      [
        [
          1,
          1,
          1,
          2,
          0,
          0
        ],
        -90
      ],
      [
        [
          1,
          1,
          1,
          2,
          0,
          1
        ],
        405
      ],
      [
        [
          1,
          1,
          1,
          2,
          1,
          0
        ],
        -100
      ],
      [
        [
          1,
          1,
          1,
          3,
          0,
          0
        ],
        100
      ],
      [
        [
          1,
          2,
          0,
          0,
          0,
          0
        ],
        35
      ],
      [
        [
          1,
          2,
          0,
          0,
          0,
          3
        ],
        30
      ],
      [
        [
          1,
          2,
          0,
          0,
          1,
          0
        ],
        -27
      ],
      [
        [
          1,
          2,
          0,
          0,
          1,
          1
        ],
        60
      ],
      [
        [
          1,
          2,
          0,
          0,
          1,
          2
        ],
        333
      ],
      [
        [
          1,
          2,
          0,
          0,
          2,
          0
        ],
        65
      ],
      [
        [
          1,
          2,
          0,
          0,
          2,
          1
        ],
        -190
      ],
      [
        [
          1,
          2,
          0,
          0,
          3,
          0
        ],
        -101
      ],
      [
        [
          1,
          2,
          0,
          1,
          0,
          0
        ],
        15
      ],
      [
        [
          1,
          2,
          0,
          1,
          0,
          1
        ],
        -465
      ],
      [
        [
          1,
          2,
          0,
          1,
          0,
          2
        ],
        -15
      ],
      [
        [
          1,
          2,
          0,
          1,
          1,
          0
        ],
        100
      ],
      [
        [
          1,
          2,
          0,
          1,
          1,
          1
        ],
        170
      ],
      [
        [
          1,
          2,
          0,
          2,
          0,
          0
        ],
        -170
      ],
      [
        [
          1,
          2,
          0,
          2,
          0,
          1
        ],
        100
      ],
      [
        [
          1,
          2,
          0,
          2,
          1,
          0
        ],
        -3
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          0
        ],
        25
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          1
        ],
        327
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          2
        ],
        15
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          3
        ],
        -144
      ],
      [
        [
          2,
          0,
          0,
          0,
          1,
          0
        ],
        -190
      ],
      [
        [
          2,
          0,
          0,
          0,
          1,
          1
        ],
        170
      ],
      [
        [
          2,
          0,
          0,
          0,
          2,
          0
        ],
        -90
      ],
      [
        [
          2,
          0,
          0,
          0,
          2,
          1
        ],
        3
      ],
      [
        [
          2,
          0,
          0,
          1,
          0,
          1
        ],
        280
      ],
      [
        [
          2,
          0,
          0,
          1,
          0,
          2
        ],
        -65
      ],
      [
        [
          2,
          0,
          0,
          1,
          1,
          0
        ],
        195
      ],
      [
        [
          2,
          0,
          0,
          1,
          1,
          1
        ],
        90
      ],
      [
        [
          2,
          0,
          0,
          1,
          2,
          0
        ],
        170
      ],
      [
        [
          2,
          0,
          0,
          2,
          0,
          1
        ],
        102
      ],
      [
        [
          2,
          0,
          0,
          2,
          1,
          0
        ],
        190
      ],
      [
        [
          2,
          0,
          0,
          3,
          0,
          0
        ],
        -35
      ],
      [
        [
          2,
          0,
          1,
          0,
          0,
          0
        ],
        -46
      ],
      [
        [
          2,
          0,
          1,
          0,
          0,
          1
        ],
        -15
      ],
      [
        [
          2,
          0,
          1,
          0,
          0,
          2
        ],
        33
      ],
      [
        [
          2,
          0,
          1,
          0,
          0,
          3
        ],
        -25
      ],
      [
        [
          2,
          0,
          1,
          0,
          1,
          1
        ],
        100
      ],
      [
        [
          2,
          0,
          1,
          0,
          1,
          2
        ],
        -65
      ],
      [
        [
          2,
          0,
          1,
          0,
          2,
          0
        ],
        -3
      ],
      [
        [
          2,
          0,
          1,
          0,
          2,
          1
        ],
        90
      ],
      [
        [
          2,
          0,
          1,
          1,
          0,
          0
        ],
        190
      ],
      [
        [
          2,
          0,
          1,
          1,
          0,
          1
        ],
        40
      ],
      [
        [
          2,
          0,
          1,
          1,
          1,
          0
        ],
        90
      ],
      [
        [
          2,
          0,
          1,
          1,
          1,
          1
        ],
        405
      ],
      [
        [
          2,
          0,
          1,
          1,
          2,
          0
        ],
        -100
      ],
      [
        [
          2,
          0,
          1,
          2,
          0,
          0
        ],
        108
      ],
      [
        [
          2,
          0,
          1,
          2,
          1,
          0
        ],
        65
      ],
      [
        [
          2,
          0,
          1,
          3,
          0,
          0
        ],
        -30
      ],
      [
        [
          2,
          1,
          0,
          0,
          0,
          0
        ],
        30
      ],
      [
        [
          2,
          1,
          0,
          0,
          0,
          3
        ],
        -35
      ],
      [
        [
          2,
          1,
          0,
          0,
          1,
          0
        ],
        -15
      ],
      [
        [
          2,
          1,
          0,
          0,
          1,
          1
        ],
        465
      ],
      [
        [
          2,
          1,
          0,
          0,
          1,
          2
        ],
        15
      ],
      [
        [
          2,
          1,
          0,
          0,
          2,
          0
        ],
        100
      ],
      [
        [
          2,
          1,
          0,
          0,
          2,
          1
        ],
        170
      ],
      [
        [
          2,
          1,
          0,
          1,
          0,
          0
        ],
        -333
      ],
      [
        [
          2,
          1,
          0,
          1,
          0,
          1
        ],
        60
      ],
      [
        [
          2,
          1,
          0,
          1,
          0,
          2
        ],
        27
      ],
      [
        [
          2,
          1,
          0,
          1,
          1,
          0
        ],
        -170
      ],
      [
        [
          2,
          1,
          0,
          1,
          1,
          1
        ],
        100
      ],
      [
        [
          2,
          1,
          0,
          1,
          2,
          0
        ],
        3
      ],
      [
        [
          2,
          1,
          0,
          2,
          0,
          0
        ],
        -190
      ],
      [
        [
          2,
          1,
          0,
          2,
          0,
          1
        ],
        -65
      ],
      [
        [
          2,
          1,
          0,
          3,
          0,
          0
        ],
        101
      ],
      [
        [
          3,
          0,
          0,
          0,
          0,
          1
        ],
        -30
      ],
      [
        [
          3,
          0,
          0,
          0,
          0,
          2
        ],
        -35
      ],
      [
        [
          3,
          0,
          0,
          0,
          1,
          0
        ],
        44
      ],
      [
        [
          3,
          0,
          0,
          0,
          1,
          1
        ],
        40
      ],
      [
        [
          3,
          0,
          0,
          0,
          1,
          2
        ],
        -146
      ],
      [
        [
          3,
          0,
          0,
          0,
          3,
          0
        ],
        1
      ],
      [
        [
          3,
          0,
          0,
          1,
          0,
          0
        ],
        25
      ],
      [
        [
          3,
          0,
          0,
          1,
          0,
          1
        ],
        85
      ],
      [
        [
          3,
          0,
          0,
          1,
          0,
          2
        ],
        -25
      ],
      [
        [
          3,
          0,
          0,
          1,
          1,
          0
        ],
        -160
      ],
      [
        [
          3,
          0,
          0,
          1,
          1,
          1
        ],
        -100
      ],
      [
        [
          3,
          0,
          0,
          2,
          0,
          0
        ],
        35
      ],
      [
        [
          3,
          0,
          0,
          2,
          0,
          1
        ],
        30
      ],
      [
        [
          3,
          0,
          0,
          2,
          1,
          0
        ],
        99
      ]
    ],
    [
      [
        [
          0,
          0,
          0,
          0,
          0,
          1
        ],
        -2
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          2
        ],
        -1
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          3
        ],
        2
      ],
      [
        [
          0,
          0,
          0,
          0,
          1,
          0
        ],
        -1
      ],
      [
        [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        -6
      ],
      [
        [
          0,
          0,
          0,
          0,
          1,
          3
        ],
        -4
      ],
      [
        [
          0,
          0,
          0,
          0,
          2,
          0
        ],
        4
      ],
      [
        [
          0,
          0,
          0,
          0,
          2,
          2
        ],
        -3
      ],
      [
        [
          0,
          0,
          0,
          0,
          3,
          0
        ],
        1
      ],
      [
        [
          0,
          0,
          0,
          0,
          3,
          1
        ],
        4
      ],
      [
        [
          0,
          0,
          0,
          1,
          0,
          0
        ],
        4
      ],
      [
        [
          0,
          0,
          0,
          1,
          0,
          2
        ],
        6
      ],
      [
        [
          0,
          0,
          0,
          1,
          0,
          3
        ],
        -1
      ],
      [
        [
          0,
          0,
          0,
          1,
          1,
          1
        ],
        10
      ],
      [
        [
          0,
          0,
          0,
          1,
          2,
          0
        ],
        -6
      ],
      [
        [
          0,
          0,
          0,
          1,
          3,
          0
        ],
        2
      ],
      [
        [
          0,
          0,
          0,
          2,
          0,
          0
        ],
        -3
      ],
      [
        [
          0,
          0,
          0,
          2,
          0,
          2
        ],
        4
      ],
      [
        [
          0,
          0,
          0,
          2,
          1,
          1
        ],
        6
      ],
      [
        [
          0,
          0,
          0,
          2,
          2,
          0
        ],
        -1
      ],
      [
        [
          0,
          0,
          0,
          3,
          0,
          0
        ],
        -4
      ],
      [
        [
          0,
          0,
          0,
          3,
          0,
          1
        ],
        1
      ],
      [
        [
          0,
          0,
          0,
          3,
          1,
          0
        ],
        -2
      ],
      [
        [
          0,
          0,
          1,
          0,
          1,
          0
        ],
        12
      ],
      [
        [
          0,
          0,
          1,
          0,
          1,
          1
        ],
        -9
      ],
      [
        [
          0,
          0,
          1,
          0,
          1,
          2
        ],
        12
      ],
      [
        [
          0,
          0,
          1,
          0,
          1,
          3
        ],
        -9
      ],
      [
        [
          0,
          0,
          1,
          0,
          2,
          1
        ],
        24
      ],
      [
        [
          0,
          0,
          1,
          0,
          3,
          0
        ],
        -12
      ],
      [
        [
          0,
          0,
          1,
          0,
          3,
          1
        ],
        9
      ],
      [
        [
          0,
          0,
          1,
          1,
          0,
          0
        ],
        9
      ],
      [
        [
          0,
          0,
          1,
          1,
          0,
          1
        ],
        12
      ],
      [
        [
          0,
          0,
          1,
          1,
          0,
          2
        ],
        9
      ],
      [
        [
          0,
          0,
          1,
          1,
          0,
          3
        ],
        12
      ],
      [
        [
          0,
          0,
          1,
          1,
          1,
          0
        ],
        -24
      ],
      [
        [
          0,
          0,
          1,
          1,
          1,
          2
        ],
        24
      ],
      [
        [
          0,
          0,
          1,
          1,
          2,
          0
        ],
        -9
      ],
      [
        [
          0,
          0,
          1,
          1,
          2,
          1
        ],
        -12
      ],
      [
        [
          0,
          0,
          1,
          2,
          0,
          1
        ],
        -24
      ],
      [
        [
          0,
          0,
          1,
          2,
          1,
          0
        ],
        -12
      ],
      [
        [
          0,
          0,
          1,
          2,
          1,
          1
        ],
        9
      ],
      [
        [
          0,
          0,
          1,
          3,
          0,
          0
        ],
        -9
      ],
      [
        [
          0,
          0,
          1,
          3,
          0,
          1
        ],
        -12
      ],
      [
        [
          0,
          0,
          2,
          0,
          0,
          0
        ],
        1
      ],
      [
        [
          0,
          0,
          2,
          0,
          0,
          1
        ],
        -4
      ],
      [
        [
          0,
          0,
          2,
          0,
          0,
          3
        ],
        4
      ],
      [
        [
          0,
          0,
          2,
          0,
          0,
          4
        ],
        1
      ],
      [
        [
          0,
          0,
          2,
          0,
          1,
          0
        ],
        4
      ],
      [
        [
          0,
          0,
          2,
          0,
          1,
          1
        ],
        24
      ],
      [
        [
          0,
          0,
          2,
          0,
          1,
          2
        ],
        6
      ],
      [
        [
          0,
          0,
          2,
          0,
          1,
          3
        ],
        28
      ],
      [
        [
          0,
          0,
          2,
          0,
          2,
          0
        ],
        -20
      ],
      [
        [
          0,
          0,
          2,
          0,
          2,
          2
        ],
        14
      ],
      [
        [
          0,
          0,
          2,
          0,
          3,
          0
        ],
        -4
      ],
      [
        [
          0,
          0,
          2,
          0,
          3,
          1
        ],
        -28
      ],
      [
        [
          0,
          0,
          2,
          0,
          4,
          0
        ],
        1
      ],
      [
        [
          0,
          0,
          2,
          1,
          0,
          0
        ],
        -28
      ],
      [
        [
          0,
          0,
          2,
          1,
          0,
          1
        ],
        6
      ],
      [
        [
          0,
          0,
          2,
          1,
          0,
          2
        ],
        -24
      ],
      [
        [
          0,
          0,
          2,
          1,
          0,
          3
        ],
        4
      ],
      [
        [
          0,
          0,
          2,
          1,
          1,
          1
        ],
        -76
      ],
      [
        [
          0,
          0,
          2,
          1,
          2,
          0
        ],
        24
      ],
      [
        [
          0,
          0,
          2,
          1,
          2,
          1
        ],
        -6
      ],
      [
        [
          0,
          0,
          2,
          1,
          3,
          0
        ],
        4
      ],
      [
        [
          0,
          0,
          2,
          2,
          0,
          0
        ],
        14
      ],
      [
        [
          0,
          0,
          2,
          2,
          0,
          2
        ],
        -20
      ],
      [
        [
          0,
          0,
          2,
          2,
          1,
          0
        ],
        -6
      ],
      [
        [
          0,
          0,
          2,
          2,
          1,
          1
        ],
        -24
      ],
      [
        [
          0,
          0,
          2,
          3,
          0,
          0
        ],
        28
      ],
      [
        [
          0,
          0,
          2,
          3,
          0,
          1
        ],
        -4
      ],
      [
        [
          0,
          0,
          2,
          3,
          1,
          0
        ],
        -4
      ],
      [
        [
          0,
          0,
          2,
          4,
          0,
          0
        ],
        1
      ],
      [
        [
          0,
          0,
          3,
          0,
          1,
          0
        ],
        -12
      ],
      [
        [
          0,
          0,
          3,
          0,
          1,
          1
        ],
        9
      ],
      [
        [
          0,
          0,
          3,
          0,
          1,
          2
        ],
        -12
      ],
      [
        [
          0,
          0,
          3,
          0,
          1,
          3
        ],
        9
      ],
      [
        [
          0,
          0,
          3,
          0,
          2,
          1
        ],
        -24
      ],
      [
        [
          0,
          0,
          3,
          0,
          3,
          0
        ],
        12
      ],
      [
        [
          0,
          0,
          3,
          0,
          3,
          1
        ],
        -9
      ],
      [
        [
          0,
          0,
          3,
          1,
          0,
          0
        ],
        -9
      ],
      [
        [
          0,
          0,
          3,
          1,
          0,
          1
        ],
        -12
      ],
      [
        [
          0,
          0,
          3,
          1,
          0,
          2
        ],
        -9
      ],
      [
        [
          0,
          0,
          3,
          1,
          0,
          3
        ],
        -12
      ],
      [
        [
          0,
          0,
          3,
          1,
          1,
          0
        ],
        24
      ],
      [
        [
          0,
          0,
          3,
          1,
          1,
          2
        ],
        -24
      ],
      [
        [
          0,
          0,
          3,
          1,
          2,
          0
        ],
        9
      ],
      [
        [
          0,
          0,
          3,
          1,
          2,
          1
        ],
        12
      ],
      [
        [
          0,
          0,
          3,
          2,
          0,
          1
        ],
        24
      ],
      [
        [
          0,
          0,
          3,
          2,
          1,
          0
        ],
        12
      ],
      [
        [
          0,
          0,
          3,
          2,
          1,
          1
        ],
        -9
      ],
      [
        [
          0,
          0,
          3,
          3,
          0,
          0
        ],
        9
      ],
      [
        [
          0,
          0,
          3,
          3,
          0,
          1
        ],
        12
      ],
      [
        [
          0,
          0,
          4,
          0,
          0,
          1
        ],
        -2
      ],
      [
        [
          0,
          0,
          4,
          0,
          0,
          2
        ],
        -1
      ],
      [
        [
          0,
          0,
          4,
          0,
          0,
          3
        ],
        2
      ],
      [
        [
          0,
          0,
          4,
          0,
          1,
          0
        ],
        -1
      ],
      [
        [
          0,
          0,
          4,
          0,
          1,
          1
        ],
        -6
      ],
      [
        [
          0,
          0,
          4,
          0,
          1,
          3
        ],
        -4
      ],
      [
        [
          0,
          0,
          4,
          0,
          2,
          0
        ],
        4
      ],
      [
        [
          0,
          0,
          4,
          0,
          2,
          2
        ],
        -3
      ],
      [
        [
          0,
          0,
          4,
          0,
          3,
          0
        ],
        1
      ],
      [
        [
          0,
          0,
          4,
          0,
          3,
          1
        ],
        4
      ],
      [
        [
          0,
          0,
          4,
          1,
          0,
          0
        ],
        4
      ],
      [
        [
          0,
          0,
          4,
          1,
          0,
          2
        ],
        6
      ],
      [
        [
          0,
          0,
          4,
          1,
          0,
          3
        ],
        -1
      ],
      [
        [
          0,
          0,
          4,
          1,
          1,
          1
        ],
        10
      ],
      [
        [
          0,
          0,
          4,
          1,
          2,
          0
        ],
        -6
      ],
      [
        [
          0,
          0,
          4,
          1,
          3,
          0
        ],
        2
      ],
      [
        [
          0,
          0,
          4,
          2,
          0,
          0
        ],
        -3
      ],
      [
        [
          0,
          0,
          4,
          2,
          0,
          2
        ],
        4
      ],
      [
        [
          0,
          0,
          4,
          2,
          1,
          1
        ],
        6
      ],
      [
        [
          0,
          0,
          4,
          2,
          2,
          0
        ],
        -1
      ],
      [
        [
          0,
          0,
          4,
          3,
          0,
          0
        ],
        -4
      ],
      [
        [
          0,
          0,
          4,
          3,
          0,
          1
        ],
        1
      ],
      [
        [
          0,
          0,
          4,
          3,
          1,
          0
        ],
        -2
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          0
        ],
        1
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          1
        ],
        6
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          2
        ],
        -4
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          3
        ],
        -6
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          4
        ],
        1
      ],
      [
        [
          0,
          1,
          0,
          0,
          1,
          2
        ],
        6
      ],
      [
        [
          0,
          1,
          0,
          0,
          2,
          0
        ],
        2
      ],
      [
        [
          0,
          1,
          0,
          0,
          2,
          1
        ],
        6
      ],
      [
        [
          0,
          1,
          0,
          0,
          2,
          2
        ],
        -4
      ],
      [
        [
          0,
          1,
          0,
          0,
          4,
          0
        ],
        1
      ],
      [
        [
          0,
          1,
          0,
          1,
          0,
          1
        ],
        6
      ],
      [
        [
          0,
          1,
          0,
          1,
          1,
          0
        ],
        -6
      ],
      [
        [
          0,
          1,
          0,
          1,
          1,
          2
        ],
        6
      ],
      [
        [
          0,
          1,
          0,
          1,
          2,
          1
        ],
        -6
      ],
      [
        [
          0,
          1,
          0,
          1,
          3,
          0
        ],
        -6
      ],
      [
        [
          0,
          1,
          0,
          2,
          0,
          0
        ],
        -4
      ],
      [
        [
          0,
          1,
          0,
          2,
          0,
          1
        ],
        -6
      ],
      [
        [
          0,
          1,
          0,
          2,
          0,
          2
        ],
        2
      ],
      [
        [
          0,
          1,
          0,
          2,
          1,
          0
        ],
        -6
      ],
      [
        [
          0,
          1,
          0,
          2,
          2,
          0
        ],
        -4
      ],
      [
        [
          0,
          1,
          0,
          3,
          1,
          0
        ],
        6
      ],
      [
        [
          0,
          1,
          0,
          4,
          0,
          0
        ],
        1
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          0
        ],
        6
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          1
        ],
        9
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          2
        ],
        12
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          3
        ],
        -9
      ],
      [
        [
          0,
          1,
          1,
          0,
          0,
          4
        ],
        6
      ],
      [
        [
          0,
          1,
          1,
          0,
          1,
          0
        ],
        -6
      ],
      [
        [
          0,
          1,
          1,
          0,
          1,
          2
        ],
        -18
      ],
      [
        [
          0,
          1,
          1,
          0,
          2,
          0
        ],
        -12
      ],
      [
        [
          0,
          1,
          1,
          0,
          2,
          1
        ],
        27
      ],
      [
        [
          0,
          1,
          1,
          0,
          2,
          2
        ],
        -36
      ],
      [
        [
          0,
          1,
          1,
          0,
          3,
          0
        ],
        6
      ],
      [
        [
          0,
          1,
          1,
          0,
          4,
          0
        ],
        6
      ],
      [
        [
          0,
          1,
          1,
          1,
          0,
          1
        ],
        -18
      ],
      [
        [
          0,
          1,
          1,
          1,
          0,
          3
        ],
        -6
      ],
      [
        [
          0,
          1,
          1,
          1,
          1,
          0
        ],
        -27
      ],
      [
        [
          0,
          1,
          1,
          1,
          1,
          1
        ],
        -48
      ],
      [
        [
          0,
          1,
          1,
          1,
          1,
          2
        ],
        27
      ],
      [
        [
          0,
          1,
          1,
          1,
          2,
          1
        ],
        18
      ],
      [
        [
          0,
          1,
          1,
          1,
          3,
          0
        ],
        -9
      ],
      [
        [
          0,
          1,
          1,
          2,
          0,
          0
        ],
        -36
      ],
      [
        [
          0,
          1,
          1,
          2,
          0,
          1
        ],
        -27
      ],
      [
        [
          0,
          1,
          1,
          2,
          0,
          2
        ],
        -12
      ],
      [
        [
          0,
          1,
          1,
          2,
          1,
          0
        ],
        18
      ],
      [
        [
          0,
          1,
          1,
          2,
          2,
          0
        ],
        12
      ],
      [
        [
          0,
          1,
          1,
          3,
          0,
          1
        ],
        6
      ],
      [
        [
          0,
          1,
          1,
          3,
          1,
          0
        ],
        9
      ],
      [
        [
          0,
          1,
          1,
          4,
          0,
          0
        ],
        6
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          1
        ],
        6
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          2
        ],
        -6
      ],
      [
        [
          0,
          1,
          2,
          0,
          0,
          3
        ],
        -6
      ],
      [
        [
          0,
          1,
          2,
          0,
          1,
          0
        ],
        -6
      ],
      [
        [
          0,
          1,
          2,
          0,
          2,
          1
        ],
        -18
      ],
      [
        [
          0,
          1,
          2,
          0,
          2,
          2
        ],
        6
      ],
      [
        [
          0,
          1,
          2,
          0,
          3,
          0
        ],
        6
      ],
      [
        [
          0,
          1,
          2,
          1,
          0,
          3
        ],
        -6
      ],
      [
        [
          0,
          1,
          2,
          1,
          1,
          0
        ],
        18
      ],
      [
        [
          0,
          1,
          2,
          1,
          1,
          1
        ],
        -24
      ],
      [
        [
          0,
          1,
          2,
          1,
          1,
          2
        ],
        -18
      ],
      [
        [
          0,
          1,
          2,
          1,
          3,
          0
        ],
        -6
      ],
      [
        [
          0,
          1,
          2,
          2,
          0,
          0
        ],
        6
      ],
      [
        [
          0,
          1,
          2,
          2,
          0,
          1
        ],
        18
      ],
      [
        [
          0,
          1,
          2,
          2,
          2,
          0
        ],
        -6
      ],
      [
        [
          0,
          1,
          2,
          3,
          0,
          1
        ],
        6
      ],
      [
        [
          0,
          1,
          2,
          3,
          1,
          0
        ],
        6
      ],
      [
        [
          0,
          1,
          3,
          0,
          0,
          0
        ],
        -2
      ],
      [
        [
          0,
          1,
          3,
          0,
          0,
          1
        ],
        9
      ],
      [
        [
          0,
          1,
          3,
          0,
          0,
          2
        ],
        -4
      ],
      [
        [
          0,
          1,
          3,
          0,
          0,
          3
        ],
        -9
      ],
      [
        [
          0,
          1,
          3,
          0,
          0,
          4
        ],
        -2
      ],
      [
        [
          0,
          1,
          3,
          0,
          1,
          0
        ],
        6
      ],
      [
        [
          0,
          1,
          3,
          0,
          1,
          2
        ],
        -6
      ],
      [
        [
          0,
          1,
          3,
          0,
          2,
          0
        ],
        20
      ],
      [
        [
          0,
          1,
          3,
          0,
          2,
          1
        ],
        -9
      ],
      [
        [
          0,
          1,
          3,
          0,
          2,
          2
        ],
        -4
      ],
      [
        [
          0,
          1,
          3,
          0,
          3,
          0
        ],
        -6
      ],
      [
        [
          0,
          1,
          3,
          0,
          4,
          0
        ],
        -2
      ],
      [
        [
          0,
          1,
          3,
          1,
          0,
          1
        ],
        -6
      ],
      [
        [
          0,
          1,
          3,
          1,
          0,
          3
        ],
        6
      ],
      [
        [
          0,
          1,
          3,
          1,
          1,
          0
        ],
        9
      ],
      [
        [
          0,
          1,
          3,
          1,
          1,
          1
        ],
        -48
      ],
      [
        [
          0,
          1,
          3,
          1,
          1,
          2
        ],
        -9
      ],
      [
        [
          0,
          1,
          3,
          1,
          2,
          1
        ],
        6
      ],
      [
        [
          0,
          1,
          3,
          1,
          3,
          0
        ],
        -9
      ],
      [
        [
          0,
          1,
          3,
          2,
          0,
          0
        ],
        -4
      ],
      [
        [
          0,
          1,
          3,
          2,
          0,
          1
        ],
        9
      ],
      [
        [
          0,
          1,
          3,
          2,
          0,
          2
        ],
        20
      ],
      [
        [
          0,
          1,
          3,
          2,
          1,
          0
        ],
        6
      ],
      [
        [
          0,
          1,
          3,
          2,
          2,
          0
        ],
        -4
      ],
      [
        [
          0,
          1,
          3,
          3,
          0,
          1
        ],
        -6
      ],
      [
        [
          0,
          1,
          3,
          3,
          1,
          0
        ],
        9
      ],
      [
        [
          0,
          1,
          3,
          4,
          0,
          0
        ],
        -2
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          0
        ],
        -4
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          1
        ],
        8
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          2
        ],
        20
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          3
        ],
        -8
      ],
      [
        [
          0,
          2,
          0,
          0,
          0,
          4
        ],
        -4
      ],
      [
        [
          0,
          2,
          0,
          0,
          1,
          0
        ],
        -2
      ],
      [
        [
          0,
          2,
          0,
          0,
          1,
          1
        ],
        -24
      ],
      [
        [
          0,
          2,
          0,
          0,
          1,
          3
        ],
        4
      ],
      [
        [
          0,
          2,
          0,
          0,
          2,
          1
        ],
        12
      ],
      [
        [
          0,
          2,
          0,
          0,
          2,
          2
        ],
        4
      ],
      [
        [
          0,
          2,
          0,
          0,
          3,
          0
        ],
        2
      ],
      [
        [
          0,
          2,
          0,
          0,
          3,
          1
        ],
        -4
      ],
      [
        [
          0,
          2,
          0,
          0,
          4,
          0
        ],
        -4
      ],
      [
        [
          0,
          2,
          0,
          1,
          0,
          0
        ],
        -4
      ],
      [
        [
          0,
          2,
          0,
          1,
          0,
          2
        ],
        24
      ],
      [
        [
          0,
          2,
          0,
          1,
          0,
          3
        ],
        -2
      ],
      [
        [
          0,
          2,
          0,
          1,
          1,
          0
        ],
        -12
      ],
      [
        [
          0,
          2,
          0,
          1,
          1,
          1
        ],
        -4
      ],
      [
        [
          0,
          2,
          0,
          1,
          1,
          2
        ],
        12
      ],
      [
        [
          0,
          2,
          0,
          1,
          2,
          0
        ],
        -24
      ],
      [
        [
          0,
          2,
          0,
          1,
          3,
          0
        ],
        -8
      ],
      [
        [
          0,
          2,
          0,
          2,
          0,
          0
        ],
        4
      ],
      [
        [
          0,
          2,
          0,
          2,
          0,
          1
        ],
        -12
      ],
      [
        [
          0,
          2,
          0,
          2,
          1,
          1
        ],
        24
      ],
      [
        [
          0,
          2,
          0,
          2,
          2,
          0
        ],
        20
      ],
      [
        [
          0,
          2,
          0,
          3,
          0,
          0
        ],
        4
      ],
      [
        [
          0,
          2,
          0,
          3,
          0,
          1
        ],
        2
      ],
      [
        [
          0,
          2,
          0,
          3,
          1,
          0
        ],
        8
      ],
      [
        [
          0,
          2,
          0,
          4,
          0,
          0
        ],
        -4
      ],
      [
        [
          0,
          2,
          1,
          0,
          0,
          1
        ],
        -24
      ],
      [
        [
          0,
          2,
          1,
          0,
          0,
          3
        ],
        24
      ],
      [
        [
          0,
          2,
          1,
          0,
          1,
          0
        ],
        12
      ],
      [
        [
          0,
          2,
          1,
          0,
          1,
          1
        ],
        -27
      ],
      [
        [
          0,
          2,
          1,
          0,
          1,
          2
        ],
        -36
      ],
      [
        [
          0,
          2,
          1,
          0,
          1,
          3
        ],
        9
      ],
      [
        [
          0,
          2,
          1,
          0,
          3,
          0
        ],
        -12
      ],
      [
        [
          0,
          2,
          1,
          0,
          3,
          1
        ],
        -9
      ],
      [
        [
          0,
          2,
          1,
          1,
          0,
          0
        ],
        -9
      ],
      [
        [
          0,
          2,
          1,
          1,
          0,
          1
        ],
        -36
      ],
      [
        [
          0,
          2,
          1,
          1,
          0,
          2
        ],
        27
      ],
      [
        [
          0,
          2,
          1,
          1,
          0,
          3
        ],
        12
      ],
      [
        [
          0,
          2,
          1,
          1,
          2,
          0
        ],
        -27
      ],
      [
        [
          0,
          2,
          1,
          1,
          2,
          1
        ],
        36
      ],
      [
        [
          0,
          2,
          1,
          1,
          3,
          0
        ],
        24
      ],
      [
        [
          0,
          2,
          1,
          2,
          1,
          0
        ],
        36
      ],
      [
        [
          0,
          2,
          1,
          2,
          1,
          1
        ],
        27
      ],
      [
        [
          0,
          2,
          1,
          3,
          0,
          0
        ],
        9
      ],
      [
        [
          0,
          2,
          1,
          3,
          0,
          1
        ],
        -12
      ],
      [
        [
          0,
          2,
          1,
          3,
          1,
          0
        ],
        -24
      ],
      [
        [
          0,
          2,
          2,
          0,
          0,
          0
        ],
        3
      ],
      [
        [
          0,
          2,
          2,
          0,
          0,
          1
        ],
        8
      ],
      [
        [
          0,
          2,
          2,
          0,
          0,
          2
        ],
        -14
      ],
      [
        [
          0,
          2,
          2,
          0,
          0,
          3
        ],
        -8
      ],
      [
        [
          0,
          2,
          2,
          0,
          0,
          4
        ],
        3
      ],
      [
        [
          0,
          2,
          2,
          0,
          1,
          0
        ],
        4
      ],
      [
        [
          0,
          2,
          2,
          0,
          1,
          1
        ],
        36
      ],
      [
        [
          0,
          2,
          2,
          0,
          1,
          2
        ],
        -6
      ],
      [
        [
          0,
          2,
          2,
          0,
          1,
          3
        ],
        -8
      ],
      [
        [
          0,
          2,
          2,
          0,
          2,
          0
        ],
        -4
      ],
      [
        [
          0,
          2,
          2,
          0,
          2,
          1
        ],
        -12
      ],
      [
        [
          0,
          2,
          2,
          0,
          3,
          0
        ],
        -4
      ],
      [
        [
          0,
          2,
          2,
          0,
          3,
          1
        ],
        8
      ],
      [
        [
          0,
          2,
          2,
          0,
          4,
          0
        ],
        3
      ],
      [
        [
          0,
          2,
          2,
          1,
          0,
          0
        ],
        8
      ],
      [
        [
          0,
          2,
          2,
          1,
          0,
          1
        ],
        -6
      ],
      [
        [
          0,
          2,
          2,
          1,
          0,
          2
        ],
        -36
      ],
      [
        [
          0,
          2,
          2,
          1,
          0,
          3
        ],
        4
      ],
      [
        [
          0,
          2,
          2,
          1,
          1,
          0
        ],
        12
      ],
      [
        [
          0,
          2,
          2,
          1,
          1,
          1
        ],
        20
      ],
      [
        [
          0,
          2,
          2,
          1,
          1,
          2
        ],
        -12
      ],
      [
        [
          0,
          2,
          2,
          1,
          2,
          0
        ],
        36
      ],
      [
        [
          0,
          2,
          2,
          1,
          2,
          1
        ],
        6
      ],
      [
        [
          0,
          2,
          2,
          1,
          3,
          0
        ],
        -8
      ],
      [
        [
          0,
          2,
          2,
          2,
          0,
          1
        ],
        12
      ],
      [
        [
          0,
          2,
          2,
          2,
          0,
          2
        ],
        -4
      ],
      [
        [
          0,
          2,
          2,
          2,
          1,
          0
        ],
        6
      ],
      [
        [
          0,
          2,
          2,
          2,
          1,
          1
        ],
        -36
      ],
      [
        [
          0,
          2,
          2,
          2,
          2,
          0
        ],
        -14
      ],
      [
        [
          0,
          2,
          2,
          3,
          0,
          0
        ],
        -8
      ],
      [
        [
          0,
          2,
          2,
          3,
          0,
          1
        ],
        -4
      ],
      [
        [
          0,
          2,
          2,
          3,
          1,
          0
        ],
        8
      ],
      [
        [
          0,
          2,
          2,
          4,
          0,
          0
        ],
        3
      ],
      [
        [
          0,
          3,
          0,
          0,
          0,
          0
        ],
        -1
      ],
      [
        [
          0,
          3,
          0,
          0,
          0,
          1
        ],
        -6
      ],
      [
        [
          0,
          3,
          0,
          0,
          0,
          2
        ],
        4
      ],
      [
        [
          0,
          3,
          0,
          0,
          0,
          3
        ],
        6
      ],
      [
        [
          0,
          3,
          0,
          0,
          0,
          4
        ],
        -1
      ],
      [
        [
          0,
          3,
          0,
          0,
          1,
          2
        ],
        -6
      ],
      [
        [
          0,
          3,
          0,
          0,
          2,
          0
        ],
        -2
      ],
      [
        [
          0,
          3,
          0,
          0,
          2,
          1
        ],
        -6
      ],
      [
        [
          0,
          3,
          0,
          0,
          2,
          2
        ],
        4
      ],
      [
        [
          0,
          3,
          0,
          0,
          4,
          0
        ],
        -1
      ],
      [
        [
          0,
          3,
          0,
          1,
          0,
          1
        ],
        -6
      ],
      [
        [
          0,
          3,
          0,
          1,
          1,
          0
        ],
        6
      ],
      [
        [
          0,
          3,
          0,
          1,
          1,
          2
        ],
        -6
      ],
      [
        [
          0,
          3,
          0,
          1,
          2,
          1
        ],
        6
      ],
      [
        [
          0,
          3,
          0,
          1,
          3,
          0
        ],
        6
      ],
      [
        [
          0,
          3,
          0,
          2,
          0,
          0
        ],
        4
      ],
      [
        [
          0,
          3,
          0,
          2,
          0,
          1
        ],
        6
      ],
      [
        [
          0,
          3,
          0,
          2,
          0,
          2
        ],
        -2
      ],
      [
        [
          0,
          3,
          0,
          2,
          1,
          0
        ],
        6
      ],
      [
        [
          0,
          3,
          0,
          2,
          2,
          0
        ],
        4
      ],
      [
        [
          0,
          3,
          0,
          3,
          1,
          0
        ],
        -6
      ],
      [
        [
          0,
          3,
          0,
          4,
          0,
          0
        ],
        -1
      ],
      [
        [
          0,
          3,
          1,
          0,
          0,
          0
        ],
        2
      ],
      [
        [
          0,
          3,
          1,
          0,
          0,
          1
        ],
        -9
      ],
      [
        [
          0,
          3,
          1,
          0,
          0,
          2
        ],
        4
      ],
      [
        [
          0,
          3,
          1,
          0,
          0,
          3
        ],
        9
      ],
      [
        [
          0,
          3,
          1,
          0,
          0,
          4
        ],
        2
      ],
      [
        [
          0,
          3,
          1,
          0,
          1,
          0
        ],
        -6
      ],
      [
        [
          0,
          3,
          1,
          0,
          1,
          2
        ],
        6
      ],
      [
        [
          0,
          3,
          1,
          0,
          2,
          0
        ],
        -20
      ],
      [
        [
          0,
          3,
          1,
          0,
          2,
          1
        ],
        9
      ],
      [
        [
          0,
          3,
          1,
          0,
          2,
          2
        ],
        4
      ],
      [
        [
          0,
          3,
          1,
          0,
          3,
          0
        ],
        6
      ],
      [
        [
          0,
          3,
          1,
          0,
          4,
          0
        ],
        2
      ],
      [
        [
          0,
          3,
          1,
          1,
          0,
          1
        ],
        6
      ],
      [
        [
          0,
          3,
          1,
          1,
          0,
          3
        ],
        -6
      ],
      [
        [
          0,
          3,
          1,
          1,
          1,
          0
        ],
        -9
      ],
      [
        [
          0,
          3,
          1,
          1,
          1,
          1
        ],
        48
      ],
      [
        [
          0,
          3,
          1,
          1,
          1,
          2
        ],
        9
      ],
      [
        [
          0,
          3,
          1,
          1,
          2,
          1
        ],
        -6
      ],
      [
        [
          0,
          3,
          1,
          1,
          3,
          0
        ],
        9
      ],
      [
        [
          0,
          3,
          1,
          2,
          0,
          0
        ],
        4
      ],
      [
        [
          0,
          3,
          1,
          2,
          0,
          1
        ],
        -9
      ],
      [
        [
          0,
          3,
          1,
          2,
          0,
          2
        ],
        -20
      ],
      [
        [
          0,
          3,
          1,
          2,
          1,
          0
        ],
        -6
      ],
      [
        [
          0,
          3,
          1,
          2,
          2,
          0
        ],
        4
      ],
      [
        [
          0,
          3,
          1,
          3,
          0,
          1
        ],
        6
      ],
      [
        [
          0,
          3,
          1,
          3,
          1,
          0
        ],
        -9
      ],
      [
        [
          0,
          3,
          1,
          4,
          0,
          0
        ],
        2
      ],
      [
        [
          0,
          4,
          0,
          0,
          0,
          1
        ],
        -2
      ],
      [
        [
          0,
          4,
          0,
          0,
          0,
          2
        ],
        -1
      ],
      [
        [
          0,
          4,
          0,
          0,
          0,
          3
        ],
        2
      ],
      [
        [
          0,
          4,
          0,
          0,
          1,
          0
        ],
        -1
      ],
      [
        [
          0,
          4,
          0,
          0,
          1,
          1
        ],
        -6
      ],
      [
        [
          0,
          4,
          0,
          0,
          1,
          3
        ],
        -4
      ],
      [
        [
          0,
          4,
          0,
          0,
          2,
          0
        ],
        4
      ],
      [
        [
          0,
          4,
          0,
          0,
          2,
          2
        ],
        -3
      ],
      [
        [
          0,
          4,
          0,
          0,
          3,
          0
        ],
        1
      ],
      [
        [
          0,
          4,
          0,
          0,
          3,
          1
        ],
        4
      ],
      [
        [
          0,
          4,
          0,
          1,
          0,
          0
        ],
        4
      ],
      [
        [
          0,
          4,
          0,
          1,
          0,
          2
        ],
        6
      ],
      [
        [
          0,
          4,
          0,
          1,
          0,
          3
        ],
        -1
      ],
      [
        [
          0,
          4,
          0,
          1,
          1,
          1
        ],
        10
      ],
      [
        [
          0,
          4,
          0,
          1,
          2,
          0
        ],
        -6
      ],
      [
        [
          0,
          4,
          0,
          1,
          3,
          0
        ],
        2
      ],
      [
        [
          0,
          4,
          0,
          2,
          0,
          0
        ],
        -3
      ],
      [
        [
          0,
          4,
          0,
          2,
          0,
          2
        ],
        4
      ],
      [
        [
          0,
          4,
          0,
          2,
          1,
          1
        ],
        6
      ],
      [
        [
          0,
          4,
          0,
          2,
          2,
          0
        ],
        -1
      ],
      [
        [
          0,
          4,
          0,
          3,
          0,
          0
        ],
        -4
      ],
      [
        [
          0,
          4,
          0,
          3,
          0,
          1
        ],
        1
      ],
      [
        [
          0,
          4,
          0,
          3,
          1,
          0
        ],
        -2
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          0
        ],
        2
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          1
        ],
        -9
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          2
        ],
        4
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          3
        ],
        9
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          4
        ],
        2
      ],
      [
        [
          1,
          0,
          0,
          0,
          1,
          0
        ],
        -6
      ],
      [
        [
          1,
          0,
          0,
          0,
          1,
          2
        ],
        6
      ],
      [
        [
          1,
          0,
          0,
          0,
          2,
          0
        ],
        -20
      ],
      [
        [
          1,
          0,
          0,
          0,
          2,
          1
        ],
        9
      ],
      [
        [
          1,
          0,
          0,
          0,
          2,
          2
        ],
        4
      ],
      [
        [
          1,
          0,
          0,
          0,
          3,
          0
        ],
        6
      ],
      [
        [
          1,
          0,
          0,
          0,
          4,
          0
        ],
        2
      ],
      [
        [
          1,
          0,
          0,
          1,
          0,
          1
        ],
        6
      ],
      [
        [
          1,
          0,
          0,
          1,
          0,
          3
        ],
        -6
      ],
      [
        [
          1,
          0,
          0,
          1,
          1,
          0
        ],
        -9
      ],
      [
        [
          1,
          0,
          0,
          1,
          1,
          1
        ],
        48
      ],
      [
        [
          1,
          0,
          0,
          1,
          1,
          2
        ],
        9
      ],
      [
        [
          1,
          0,
          0,
          1,
          2,
          1
        ],
        -6
      ],
      [
        [
          1,
          0,
          0,
          1,
          3,
          0
        ],
        9
      ],
      [
        [
          1,
          0,
          0,
          2,
          0,
          0
        ],
        4
      ],
      [
        [
          1,
          0,
          0,
          2,
          0,
          1
        ],
        -9
      ],
      [
        [
          1,
          0,
          0,
          2,
          0,
          2
        ],
        -20
      ],
      [
        [
          1,
          0,
          0,
          2,
          1,
          0
        ],
        -6
      ],
      [
        [
          1,
          0,
          0,
          2,
          2,
          0
        ],
        4
      ],
      [
        [
          1,
          0,
          0,
          3,
          0,
          1
        ],
        6
      ],
      [
        [
          1,
          0,
          0,
          3,
          1,
          0
        ],
        -9
      ],
      [
        [
          1,
          0,
          0,
          4,
          0,
          0
        ],
        2
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          1
        ],
        6
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          2
        ],
        -6
      ],
      [
        [
          1,
          0,
          1,
          0,
          0,
          3
        ],
        -6
      ],
      [
        [
          1,
          0,
          1,
          0,
          1,
          0
        ],
        -6
      ],
      [
        [
          1,
          0,
          1,
          0,
          2,
          1
        ],
        -18
      ],
      [
        [
          1,
          0,
          1,
          0,
          2,
          2
        ],
        6
      ],
      [
        [
          1,
          0,
          1,
          0,
          3,
          0
        ],
        6
      ],
      [
        [
          1,
          0,
          1,
          1,
          0,
          3
        ],
        -6
      ],
      [
        [
          1,
          0,
          1,
          1,
          1,
          0
        ],
        18
      ],
      [
        [
          1,
          0,
          1,
          1,
          1,
          1
        ],
        -24
      ],
      [
        [
          1,
          0,
          1,
          1,
          1,
          2
        ],
        -18
      ],
      [
        [
          1,
          0,
          1,
          1,
          3,
          0
        ],
        -6
      ],
      [
        [
          1,
          0,
          1,
          2,
          0,
          0
        ],
        6
      ],
      [
        [
          1,
          0,
          1,
          2,
          0,
          1
        ],
        18
      ],
      [
        [
          1,
          0,
          1,
          2,
          2,
          0
        ],
        -6
      ],
      [
        [
          1,
          0,
          1,
          3,
          0,
          1
        ],
        6
      ],
      [
        [
          1,
          0,
          1,
          3,
          1,
          0
        ],
        6
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          0
        ],
        -6
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          1
        ],
        -9
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          2
        ],
        -12
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          3
        ],
        9
      ],
      [
        [
          1,
          0,
          2,
          0,
          0,
          4
        ],
        -6
      ],
      [
        [
          1,
          0,
          2,
          0,
          1,
          0
        ],
        6
      ],
      [
        [
          1,
          0,
          2,
          0,
          1,
          2
        ],
        18
      ],
      [
        [
          1,
          0,
          2,
          0,
          2,
          0
        ],
        12
      ],
      [
        [
          1,
          0,
          2,
          0,
          2,
          1
        ],
        -27
      ],
      [
        [
          1,
          0,
          2,
          0,
          2,
          2
        ],
        36
      ],
      [
        [
          1,
          0,
          2,
          0,
          3,
          0
        ],
        -6
      ],
      [
        [
          1,
          0,
          2,
          0,
          4,
          0
        ],
        -6
      ],
      [
        [
          1,
          0,
          2,
          1,
          0,
          1
        ],
        18
      ],
      [
        [
          1,
          0,
          2,
          1,
          0,
          3
        ],
        6
      ],
      [
        [
          1,
          0,
          2,
          1,
          1,
          0
        ],
        27
      ],
      [
        [
          1,
          0,
          2,
          1,
          1,
          1
        ],
        48
      ],
      [
        [
          1,
          0,
          2,
          1,
          1,
          2
        ],
        -27
      ],
      [
        [
          1,
          0,
          2,
          1,
          2,
          1
        ],
        -18
      ],
      [
        [
          1,
          0,
          2,
          1,
          3,
          0
        ],
        9
      ],
      [
        [
          1,
          0,
          2,
          2,
          0,
          0
        ],
        36
      ],
      [
        [
          1,
          0,
          2,
          2,
          0,
          1
        ],
        27
      ],
      [
        [
          1,
          0,
          2,
          2,
          0,
          2
        ],
        12
      ],
      [
        [
          1,
          0,
          2,
          2,
          1,
          0
        ],
        -18
      ],
      [
        [
          1,
          0,
          2,
          2,
          2,
          0
        ],
        -12
      ],
      [
        [
          1,
          0,
          2,
          3,
          0,
          1
        ],
        -6
      ],
      [
        [
          1,
          0,
          2,
          3,
          1,
          0
        ],
        -9
      ],
      [
        [
          1,
          0,
          2,
          4,
          0,
          0
        ],
        -6
      ],
      [
        [
          1,
          0,
          3,
          0,
          0,
          0
        ],
        1
      ],
      [
        [
          1,
          0,
          3,
          0,
          0,
          1
        ],
        6
      ],
      [
        [
          1,
          0,
          3,
          0,
          0,
          2
        ],
        -4
      ],
      [
        [
          1,
          0,
          3,
          0,
          0,
          3
        ],
        -6
      ],
      [
        [
          1,
          0,
          3,
          0,
          0,
          4
        ],
        1
      ],
      [
        [
          1,
          0,
          3,
          0,
          1,
          2
        ],
        6
      ],
      [
        [
          1,
          0,
          3,
          0,
          2,
          0
        ],
        2
      ],
      [
        [
          1,
          0,
          3,
          0,
          2,
          1
        ],
        6
      ],
      [
        [
          1,
          0,
          3,
          0,
          2,
          2
        ],
        -4
      ],
      [
        [
          1,
          0,
          3,
          0,
          4,
          0
        ],
        1
      ],
      [
        [
          1,
          0,
          3,
          1,
          0,
          1
        ],
        6
      ],
      [
        [
          1,
          0,
          3,
          1,
          1,
          0
        ],
        -6
      ],
      [
        [
          1,
          0,
          3,
          1,
          1,
          2
        ],
        6
      ],
      [
        [
          1,
          0,
          3,
          1,
          2,
          1
        ],
        -6
      ],
      [
        [
          1,
          0,
          3,
          1,
          3,
          0
        ],
        -6
      ],
      [
        [
          1,
          0,
          3,
          2,
          0,
          0
        ],
        -4
      ],
      [
        [
          1,
          0,
          3,
          2,
          0,
          1
        ],
        -6
      ],
      [
        [
          1,
          0,
          3,
          2,
          0,
          2
        ],
        2
      ],
      [
        [
          1,
          0,
          3,
          2,
          1,
          0
        ],
        -6
      ],
      [
        [
          1,
          0,
          3,
          2,
          2,
          0
        ],
        -4
      ],
      [
        [
          1,
          0,
          3,
          3,
          1,
          0
        ],
        6
      ],
      [
        [
          1,
          0,
          3,
          4,
          0,
          0
        ],
        1
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          1
        ],
        24
      ],
      [
        [
          1,
          1,
          0,
          0,
          0,
          3
        ],
        -24
      ],
      [
        [
          1,
          1,
          0,
          0,
          1,
          0
        ],
        -12
      ],
      [
        [
          1,
          1,
          0,
          0,
          1,
          1
        ],
        27
      ],
      [
        [
          1,
          1,
          0,
          0,
          1,
          2
        ],
        36
      ],
      [
        [
          1,
          1,
          0,
          0,
          1,
          3
        ],
        -9
      ],
      [
        [
          1,
          1,
          0,
          0,
          3,
          0
        ],
        12
      ],
      [
        [
          1,
          1,
          0,
          0,
          3,
          1
        ],
        9
      ],
      [
        [
          1,
          1,
          0,
          1,
          0,
          0
        ],
        9
      ],
      [
        [
          1,
          1,
          0,
          1,
          0,
          1
        ],
        36
      ],
      [
        [
          1,
          1,
          0,
          1,
          0,
          2
        ],
        -27
      ],
      [
        [
          1,
          1,
          0,
          1,
          0,
          3
        ],
        -12
      ],
      [
        [
          1,
          1,
          0,
          1,
          2,
          0
        ],
        27
      ],
      [
        [
          1,
          1,
          0,
          1,
          2,
          1
        ],
        -36
      ],
      [
        [
          1,
          1,
          0,
          1,
          3,
          0
        ],
        -24
      ],
      [
        [
          1,
          1,
          0,
          2,
          1,
          0
        ],
        -36
      ],
      [
        [
          1,
          1,
          0,
          2,
          1,
          1
        ],
        -27
      ],
      [
        [
          1,
          1,
          0,
          3,
          0,
          0
        ],
        -9
      ],
      [
        [
          1,
          1,
          0,
          3,
          0,
          1
        ],
        12
      ],
      [
        [
          1,
          1,
          0,
          3,
          1,
          0
        ],
        24
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          0
        ],
        -10
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          2
        ],
        76
      ],
      [
        [
          1,
          1,
          1,
          0,
          0,
          4
        ],
        -10
      ],
      [
        [
          1,
          1,
          1,
          0,
          1,
          1
        ],
        -96
      ],
      [
        [
          1,
          1,
          1,
          0,
          1,
          2
        ],
        24
      ],
      [
        [
          1,
          1,
          1,
          0,
          1,
          3
        ],
        48
      ],
      [
        [
          1,
          1,
          1,
          0,
          2,
          0
        ],
        4
      ],
      [
        [
          1,
          1,
          1,
          0,
          2,
          1
        ],
        -48
      ],
      [
        [
          1,
          1,
          1,
          0,
          2,
          2
        ],
        -20
      ],
      [
        [
          1,
          1,
          1,
          0,
          3,
          1
        ],
        -48
      ],
      [
        [
          1,
          1,
          1,
          0,
          4,
          0
        ],
        -10
      ],
      [
        [
          1,
          1,
          1,
          1,
          0,
          0
        ],
        -48
      ],
      [
        [
          1,
          1,
          1,
          1,
          0,
          1
        ],
        24
      ],
      [
        [
          1,
          1,
          1,
          1,
          0,
          2
        ],
        96
      ],
      [
        [
          1,
          1,
          1,
          1,
          1,
          0
        ],
        48
      ],
      [
        [
          1,
          1,
          1,
          1,
          1,
          2
        ],
        -48
      ],
      [
        [
          1,
          1,
          1,
          1,
          2,
          0
        ],
        -96
      ],
      [
        [
          1,
          1,
          1,
          1,
          2,
          1
        ],
        -24
      ],
      [
        [
          1,
          1,
          1,
          2,
          0,
          0
        ],
        -20
      ],
      [
        [
          1,
          1,
          1,
          2,
          0,
          1
        ],
        48
      ],
      [
        [
          1,
          1,
          1,
          2,
          0,
          2
        ],
        4
      ],
      [
        [
          1,
          1,
          1,
          2,
          1,
          0
        ],
        -24
      ],
      [
        [
          1,
          1,
          1,
          2,
          1,
          1
        ],
        96
      ],
      [
        [
          1,
          1,
          1,
          2,
          2,
          0
        ],
        76
      ],
      [
        [
          1,
          1,
          1,
          3,
          0,
          0
        ],
        48
      ],
      [
        [
          1,
          1,
          1,
          4,
          0,
          0
        ],
        -10
      ],
      [
        [
          1,
          1,
          2,
          0,
          0,
          1
        ],
        -24
      ],
      [
        [
          1,
          1,
          2,
          0,
          0,
          3
        ],
        24
      ],
      [
        [
          1,
          1,
          2,
          0,
          1,
          0
        ],
        12
      ],
      [
        [
          1,
          1,
          2,
          0,
          1,
          1
        ],
        -27
      ],
      [
        [
          1,
          1,
          2,
          0,
          1,
          2
        ],
        -36
      ],
      [
        [
          1,
          1,
          2,
          0,
          1,
          3
        ],
        9
      ],
      [
        [
          1,
          1,
          2,
          0,
          3,
          0
        ],
        -12
      ],
      [
        [
          1,
          1,
          2,
          0,
          3,
          1
        ],
        -9
      ],
      [
        [
          1,
          1,
          2,
          1,
          0,
          0
        ],
        -9
      ],
      [
        [
          1,
          1,
          2,
          1,
          0,
          1
        ],
        -36
      ],
      [
        [
          1,
          1,
          2,
          1,
          0,
          2
        ],
        27
      ],
      [
        [
          1,
          1,
          2,
          1,
          0,
          3
        ],
        12
      ],
      [
        [
          1,
          1,
          2,
          1,
          2,
          0
        ],
        -27
      ],
      [
        [
          1,
          1,
          2,
          1,
          2,
          1
        ],
        36
      ],
      [
        [
          1,
          1,
          2,
          1,
          3,
          0
        ],
        24
      ],
      [
        [
          1,
          1,
          2,
          2,
          1,
          0
        ],
        36
      ],
      [
        [
          1,
          1,
          2,
          2,
          1,
          1
        ],
        27
      ],
      [
        [
          1,
          1,
          2,
          3,
          0,
          0
        ],
        9
      ],
      [
        [
          1,
          1,
          2,
          3,
          0,
          1
        ],
        -12
      ],
      [
        [
          1,
          1,
          2,
          3,
          1,
          0
        ],
        -24
      ],
      [
        [
          1,
          2,
          0,
          0,
          0,
          0
        ],
        6
      ],
      [
        [
          1,
          2,
          0,
          0,
          0,
          1
        ],
        9
      ],
      [
        [
          1,
          2,
          0,
          0,
          0,
          2
        ],
        12
      ],
      [
        [
          1,
          2,
          0,
          0,
          0,
          3
        ],
        -9
      ],
      [
        [
          1,
          2,
          0,
          0,
          0,
          4
        ],
        6
      ],
      [
        [
          1,
          2,
          0,
          0,
          1,
          0
        ],
        -6
      ],
      [
        [
          1,
          2,
          0,
          0,
          1,
          2
        ],
        -18
      ],
      [
        [
          1,
          2,
          0,
          0,
          2,
          0
        ],
        -12
      ],
      [
        [
          1,
          2,
          0,
          0,
          2,
          1
        ],
        27
      ],
      [
        [
          1,
          2,
          0,
          0,
          2,
          2
        ],
        -36
      ],
      [
        [
          1,
          2,
          0,
          0,
          3,
          0
        ],
        6
      ],
      [
        [
          1,
          2,
          0,
          0,
          4,
          0
        ],
        6
      ],
      [
        [
          1,
          2,
          0,
          1,
          0,
          1
        ],
        -18
      ],
      [
        [
          1,
          2,
          0,
          1,
          0,
          3
        ],
        -6
      ],
      [
        [
          1,
          2,
          0,
          1,
          1,
          0
        ],
        -27
      ],
      [
        [
          1,
          2,
          0,
          1,
          1,
          1
        ],
        -48
      ],
      [
        [
          1,
          2,
          0,
          1,
          1,
          2
        ],
        27
      ],
      [
        [
          1,
          2,
          0,
          1,
          2,
          1
        ],
        18
      ],
      [
        [
          1,
          2,
          0,
          1,
          3,
          0
        ],
        -9
      ],
      [
        [
          1,
          2,
          0,
          2,
          0,
          0
        ],
        -36
      ],
      [
        [
          1,
          2,
          0,
          2,
          0,
          1
        ],
        -27
      ],
      [
        [
          1,
          2,
          0,
          2,
          0,
          2
        ],
        -12
      ],
      [
        [
          1,
          2,
          0,
          2,
          1,
          0
        ],
        18
      ],
      [
        [
          1,
          2,
          0,
          2,
          2,
          0
        ],
        12
      ],
      [
        [
          1,
          2,
          0,
          3,
          0,
          1
        ],
        6
      ],
      [
        [
          1,
          2,
          0,
          3,
          1,
          0
        ],
        9
      ],
      [
        [
          1,
          2,
          0,
          4,
          0,
          0
        ],
        6
      ],
      [
        [
          1,
          2,
          1,
          0,
          0,
          1
        ],
        -6
      ],
      [
        [
          1,
          2,
          1,
          0,
          0,
          2
        ],
        6
      ],
      [
        [
          1,
          2,
          1,
          0,
          0,
          3
        ],
        6
      ],
      [
        [
          1,
          2,
          1,
          0,
          1,
          0
        ],
        6
      ],
      [
        [
          1,
          2,
          1,
          0,
          2,
          1
        ],
        18
      ],
      [
        [
          1,
          2,
          1,
          0,
          2,
          2
        ],
        -6
      ],
      [
        [
          1,
          2,
          1,
          0,
          3,
          0
        ],
        -6
      ],
      [
        [
          1,
          2,
          1,
          1,
          0,
          3
        ],
        6
      ],
      [
        [
          1,
          2,
          1,
          1,
          1,
          0
        ],
        -18
      ],
      [
        [
          1,
          2,
          1,
          1,
          1,
          1
        ],
        24
      ],
      [
        [
          1,
          2,
          1,
          1,
          1,
          2
        ],
        18
      ],
      [
        [
          1,
          2,
          1,
          1,
          3,
          0
        ],
        6
      ],
      [
        [
          1,
          2,
          1,
          2,
          0,
          0
        ],
        -6
      ],
      [
        [
          1,
          2,
          1,
          2,
          0,
          1
        ],
        -18
      ],
      [
        [
          1,
          2,
          1,
          2,
          2,
          0
        ],
        6
      ],
      [
        [
          1,
          2,
          1,
          3,
          0,
          1
        ],
        -6
      ],
      [
        [
          1,
          2,
          1,
          3,
          1,
          0
        ],
        -6
      ],
      [
        [
          1,
          3,
          0,
          0,
          1,
          0
        ],
        -12
      ],
      [
        [
          1,
          3,
          0,
          0,
          1,
          1
        ],
        9
      ],
      [
        [
          1,
          3,
          0,
          0,
          1,
          2
        ],
        -12
      ],
      [
        [
          1,
          3,
          0,
          0,
          1,
          3
        ],
        9
      ],
      [
        [
          1,
          3,
          0,
          0,
          2,
          1
        ],
        -24
      ],
      [
        [
          1,
          3,
          0,
          0,
          3,
          0
        ],
        12
      ],
      [
        [
          1,
          3,
          0,
          0,
          3,
          1
        ],
        -9
      ],
      [
        [
          1,
          3,
          0,
          1,
          0,
          0
        ],
        -9
      ],
      [
        [
          1,
          3,
          0,
          1,
          0,
          1
        ],
        -12
      ],
      [
        [
          1,
          3,
          0,
          1,
          0,
          2
        ],
        -9
      ],
      [
        [
          1,
          3,
          0,
          1,
          0,
          3
        ],
        -12
      ],
      [
        [
          1,
          3,
          0,
          1,
          1,
          0
        ],
        24
      ],
      [
        [
          1,
          3,
          0,
          1,
          1,
          2
        ],
        -24
      ],
      [
        [
          1,
          3,
          0,
          1,
          2,
          0
        ],
        9
      ],
      [
        [
          1,
          3,
          0,
          1,
          2,
          1
        ],
        12
      ],
      [
        [
          1,
          3,
          0,
          2,
          0,
          1
        ],
        24
      ],
      [
        [
          1,
          3,
          0,
          2,
          1,
          0
        ],
        12
      ],
      [
        [
          1,
          3,
          0,
          2,
          1,
          1
        ],
        -9
      ],
      [
        [
          1,
          3,
          0,
          3,
          0,
          0
        ],
        9
      ],
      [
        [
          1,
          3,
          0,
          3,
          0,
          1
        ],
        12
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          0
        ],
        3
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          1
        ],
        8
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          2
        ],
        -14
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          3
        ],
        -8
      ],
      [
        [
          2,
          0,
          0,
          0,
          0,
          4
        ],
        3
      ],
      [
        [
          2,
          0,
          0,
          0,
          1,
          0
        ],
        4
      ],
      [
        [
          2,
          0,
          0,
          0,
          1,
          1
        ],
        36
      ],
      [
        [
          2,
          0,
          0,
          0,
          1,
          2
        ],
        -6
      ],
      [
        [
          2,
          0,
          0,
          0,
          1,
          3
        ],
        -8
      ],
      [
        [
          2,
          0,
          0,
          0,
          2,
          0
        ],
        -4
      ],
      [
        [
          2,
          0,
          0,
          0,
          2,
          1
        ],
        -12
      ],
      [
        [
          2,
          0,
          0,
          0,
          3,
          0
        ],
        -4
      ],
      [
        [
          2,
          0,
          0,
          0,
          3,
          1
        ],
        8
      ],
      [
        [
          2,
          0,
          0,
          0,
          4,
          0
        ],
        3
      ],
      [
        [
          2,
          0,
          0,
          1,
          0,
          0
        ],
        8
      ],
      [
        [
          2,
          0,
          0,
          1,
          0,
          1
        ],
        -6
      ],
      [
        [
          2,
          0,
          0,
          1,
          0,
          2
        ],
        -36
      ],
      [
        [
          2,
          0,
          0,
          1,
          0,
          3
        ],
        4
      ],
      [
        [
          2,
          0,
          0,
          1,
          1,
          0
        ],
        12
      ],
      [
        [
          2,
          0,
          0,
          1,
          1,
          1
        ],
        20
      ],
      [
        [
          2,
          0,
          0,
          1,
          1,
          2
        ],
        -12
      ],
      [
        [
          2,
          0,
          0,
          1,
          2,
          0
        ],
        36
      ],
      [
        [
          2,
          0,
          0,
          1,
          2,
          1
        ],
        6
      ],
      [
        [
          2,
          0,
          0,
          1,
          3,
          0
        ],
        -8
      ],
      [
        [
          2,
          0,
          0,
          2,
          0,
          1
        ],
        12
      ],
      [
        [
          2,
          0,
          0,
          2,
          0,
          2
        ],
        -4
      ],
      [
        [
          2,
          0,
          0,
          2,
          1,
          0
        ],
        6
      ],
      [
        [
          2,
          0,
          0,
          2,
          1,
          1
        ],
        -36
      ],
      [
        [
          2,
          0,
          0,
          2,
          2,
          0
        ],
        -14
      ],
      [
        [
          2,
          0,
          0,
          3,
          0,
          0
        ],
        -8
      ],
      [
        [
          2,
          0,
          0,
          3,
          0,
          1
        ],
        -4
      ],
      [
        [
          2,
          0,
          0,
          3,
          1,
          0
        ],
        8
      ],
      [
        [
          2,
          0,
          0,
          4,
          0,
          0
        ],
        3
      ],
      [
        [
          2,
          0,
          1,
          0,
          0,
          1
        ],
        24
      ],
      [
        [
          2,
          0,
          1,
          0,
          0,
          3
        ],
        -24
      ],
      [
        [
          2,
          0,
          1,
          0,
          1,
          0
        ],
        -12
      ],
      [
        [
          2,
          0,
          1,
          0,
          1,
          1
        ],
        27
      ],
      [
        [
          2,
          0,
          1,
          0,
          1,
          2
        ],
        36
      ],
      [
        [
          2,
          0,
          1,
          0,
          1,
          3
        ],
        -9
      ],
      [
        [
          2,
          0,
          1,
          0,
          3,
          0
        ],
        12
      ],
      [
        [
          2,
          0,
          1,
          0,
          3,
          1
        ],
        9
      ],
      [
        [
          2,
          0,
          1,
          1,
          0,
          0
        ],
        9
      ],
      [
        [
          2,
          0,
          1,
          1,
          0,
          1
        ],
        36
      ],
      [
        [
          2,
          0,
          1,
          1,
          0,
          2
        ],
        -27
      ],
      [
        [
          2,
          0,
          1,
          1,
          0,
          3
        ],
        -12
      ],
      [
        [
          2,
          0,
          1,
          1,
          2,
          0
        ],
        27
      ],
      [
        [
          2,
          0,
          1,
          1,
          2,
          1
        ],
        -36
      ],
      [
        [
          2,
          0,
          1,
          1,
          3,
          0
        ],
        -24
      ],
      [
        [
          2,
          0,
          1,
          2,
          1,
          0
        ],
        -36
      ],
      [
        [
          2,
          0,
          1,
          2,
          1,
          1
        ],
        -27
      ],
      [
        [
          2,
          0,
          1,
          3,
          0,
          0
        ],
        -9
      ],
      [
        [
          2,
          0,
          1,
          3,
          0,
          1
        ],
        12
      ],
      [
        [
          2,
          0,
          1,
          3,
          1,
          0
        ],
        24
      ],
      [
        [
          2,
          0,
          2,
          0,
          0,
          0
        ],
        -4
      ],
      [
        [
          2,
          0,
          2,
          0,
          0,
          1
        ],
        8
      ],
      [
        [
          2,
          0,
          2,
          0,
          0,
          2
        ],
        20
      ],
      [
        [
          2,
          0,
          2,
          0,
          0,
          3
        ],
        -8
      ],
      [
        [
          2,
          0,
          2,
          0,
          0,
          4
        ],
        -4
      ],
      [
        [
          2,
          0,
          2,
          0,
          1,
          0
        ],
        -2
      ],
      [
        [
          2,
          0,
          2,
          0,
          1,
          1
        ],
        -24
      ],
      [
        [
          2,
          0,
          2,
          0,
          1,
          3
        ],
        4
      ],
      [
        [
          2,
          0,
          2,
          0,
          2,
          1
        ],
        12
      ],
      [
        [
          2,
          0,
          2,
          0,
          2,
          2
        ],
        4
      ],
      [
        [
          2,
          0,
          2,
          0,
          3,
          0
        ],
        2
      ],
      [
        [
          2,
          0,
          2,
          0,
          3,
          1
        ],
        -4
      ],
      [
        [
          2,
          0,
          2,
          0,
          4,
          0
        ],
        -4
      ],
      [
        [
          2,
          0,
          2,
          1,
          0,
          0
        ],
        -4
      ],
      [
        [
          2,
          0,
          2,
          1,
          0,
          2
        ],
        24
      ],
      [
        [
          2,
          0,
          2,
          1,
          0,
          3
        ],
        -2
      ],
      [
        [
          2,
          0,
          2,
          1,
          1,
          0
        ],
        -12
      ],
      [
        [
          2,
          0,
          2,
          1,
          1,
          1
        ],
        -4
      ],
      [
        [
          2,
          0,
          2,
          1,
          1,
          2
        ],
        12
      ],
      [
        [
          2,
          0,
          2,
          1,
          2,
          0
        ],
        -24
      ],
      [
        [
          2,
          0,
          2,
          1,
          3,
          0
        ],
        -8
      ],
      [
        [
          2,
          0,
          2,
          2,
          0,
          0
        ],
        4
      ],
      [
        [
          2,
          0,
          2,
          2,
          0,
          1
        ],
        -12
      ],
      [
        [
          2,
          0,
          2,
          2,
          1,
          1
        ],
        24
      ],
      [
        [
          2,
          0,
          2,
          2,
          2,
          0
        ],
        20
      ],
      [
        [
          2,
          0,
          2,
          3,
          0,
          0
        ],
        4
      ],
      [
        [
          2,
          0,
          2,
          3,
          0,
          1
        ],
        2
      ],
      [
        [
          2,
          0,
          2,
          3,
          1,
          0
        ],
        8
      ],
      [
        [
          2,
          0,
          2,
          4,
          0,
          0
        ],
        -4
      ],
      [
        [
          2,
          1,
          0,
          0,
          0,
          1
        ],
        -6
      ],
      [
        [
          2,
          1,
          0,
          0,
          0,
          2
        ],
        6
      ],
      [
        [
          2,
          1,
          0,
          0,
          0,
          3
        ],
        6
      ],
      [
        [
          2,
          1,
          0,
          0,
          1,
          0
        ],
        6
      ],
      [
        [
          2,
          1,
          0,
          0,
          2,
          1
        ],
        18
      ],
      [
        [
          2,
          1,
          0,
          0,
          2,
          2
        ],
        -6
      ],
      [
        [
          2,
          1,
          0,
          0,
          3,
          0
        ],
        -6
      ],
      [
        [
          2,
          1,
          0,
          1,
          0,
          3
        ],
        6
      ],
      [
        [
          2,
          1,
          0,
          1,
          1,
          0
        ],
        -18
      ],
      [
        [
          2,
          1,
          0,
          1,
          1,
          1
        ],
        24
      ],
      [
        [
          2,
          1,
          0,
          1,
          1,
          2
        ],
        18
      ],
      [
        [
          2,
          1,
          0,
          1,
          3,
          0
        ],
        6
      ],
      [
        [
          2,
          1,
          0,
          2,
          0,
          0
        ],
        -6
      ],
      [
        [
          2,
          1,
          0,
          2,
          0,
          1
        ],
        -18
      ],
      [
        [
          2,
          1,
          0,
          2,
          2,
          0
        ],
        6
      ],
      [
        [
          2,
          1,
          0,
          3,
          0,
          1
        ],
        -6
      ],
      [
        [
          2,
          1,
          0,
          3,
          1,
          0
        ],
        -6
      ],
      [
        [
          2,
          1,
          1,
          0,
          0,
          0
        ],
        -6
      ],
      [
        [
          2,
          1,
          1,
          0,
          0,
          1
        ],
        -9
      ],
      [
        [
          2,
          1,
          1,
          0,
          0,
          2
        ],
        -12
      ],
      [
        [
          2,
          1,
          1,
          0,
          0,
          3
        ],
        9
      ],
      [
        [
          2,
          1,
          1,
          0,
          0,
          4
        ],
        -6
      ],
      [
        [
          2,
          1,
          1,
          0,
          1,
          0
        ],
        6
      ],
      [
        [
          2,
          1,
          1,
          0,
          1,
          2
        ],
        18
      ],
      [
        [
          2,
          1,
          1,
          0,
          2,
          0
        ],
        12
      ],
      [
        [
          2,
          1,
          1,
          0,
          2,
          1
        ],
        -27
      ],
      [
        [
          2,
          1,
          1,
          0,
          2,
          2
        ],
        36
      ],
      [
        [
          2,
          1,
          1,
          0,
          3,
          0
        ],
        -6
      ],
      [
        [
          2,
          1,
          1,
          0,
          4,
          0
        ],
        -6
      ],
      [
        [
          2,
          1,
          1,
          1,
          0,
          1
        ],
        18
      ],
      [
        [
          2,
          1,
          1,
          1,
          0,
          3
        ],
        6
      ],
      [
        [
          2,
          1,
          1,
          1,
          1,
          0
        ],
        27
      ],
      [
        [
          2,
          1,
          1,
          1,
          1,
          1
        ],
        48
      ],
      [
        [
          2,
          1,
          1,
          1,
          1,
          2
        ],
        -27
      ],
      [
        [
          2,
          1,
          1,
          1,
          2,
          1
        ],
        -18
      ],
      [
        [
          2,
          1,
          1,
          1,
          3,
          0
        ],
        9
      ],
      [
        [
          2,
          1,
          1,
          2,
          0,
          0
        ],
        36
      ],
      [
        [
          2,
          1,
          1,
          2,
          0,
          1
        ],
        27
      ],
      [
        [
          2,
          1,
          1,
          2,
          0,
          2
        ],
        12
      ],
      [
        [
          2,
          1,
          1,
          2,
          1,
          0
        ],
        -18
      ],
      [
        [
          2,
          1,
          1,
          2,
          2,
          0
        ],
        -12
      ],
      [
        [
          2,
          1,
          1,
          3,
          0,
          1
        ],
        -6
      ],
      [
        [
          2,
          1,
          1,
          3,
          1,
          0
        ],
        -9
      ],
      [
        [
          2,
          1,
          1,
          4,
          0,
          0
        ],
        -6
      ],
      [
        [
          2,
          2,
          0,
          0,
          0,
          0
        ],
        1
      ],
      [
        [
          2,
          2,
          0,
          0,
          0,
          1
        ],
        -4
      ],
      [
        [
          2,
          2,
          0,
          0,
          0,
          3
        ],
        4
      ],
      [
        [
          2,
          2,
          0,
          0,
          0,
          4
        ],
        1
      ],
      [
        [
          2,
          2,
          0,
          0,
          1,
          0
        ],
        4
      ],
      [
        [
          2,
          2,
          0,
          0,
          1,
          1
        ],
        24
      ],
      [
        [
          2,
          2,
          0,
          0,
          1,
          2
        ],
        6
      ],
      [
        [
          2,
          2,
          0,
          0,
          1,
          3
        ],
        28
      ],
      [
        [
          2,
          2,
          0,
          0,
          2,
          0
        ],
        -20
      ],
      [
        [
          2,
          2,
          0,
          0,
          2,
          2
        ],
        14
      ],
      [
        [
          2,
          2,
          0,
          0,
          3,
          0
        ],
        -4
      ],
      [
        [
          2,
          2,
          0,
          0,
          3,
          1
        ],
        -28
      ],
      [
        [
          2,
          2,
          0,
          0,
          4,
          0
        ],
        1
      ],
      [
        [
          2,
          2,
          0,
          1,
          0,
          0
        ],
        -28
      ],
      [
        [
          2,
          2,
          0,
          1,
          0,
          1
        ],
        6
      ],
      [
        [
          2,
          2,
          0,
          1,
          0,
          2
        ],
        -24
      ],
      [
        [
          2,
          2,
          0,
          1,
          0,
          3
        ],
        4
      ],
      [
        [
          2,
          2,
          0,
          1,
          1,
          1
        ],
        -76
      ],
      [
        [
          2,
          2,
          0,
          1,
          2,
          0
        ],
        24
      ],
      [
        [
          2,
          2,
          0,
          1,
          2,
          1
        ],
        -6
      ],
      [
        [
          2,
          2,
          0,
          1,
          3,
          0
        ],
        4
      ],
      [
        [
          2,
          2,
          0,
          2,
          0,
          0
        ],
        14
      ],
      [
        [
          2,
          2,
          0,
          2,
          0,
          2
        ],
        -20
      ],
      [
        [
          2,
          2,
          0,
          2,
          1,
          0
        ],
        -6
      ],
      [
        [
          2,
          2,
          0,
          2,
          1,
          1
        ],
        -24
      ],
      [
        [
          2,
          2,
          0,
          3,
          0,
          0
        ],
        28
      ],
      [
        [
          2,
          2,
          0,
          3,
          0,
          1
        ],
        -4
      ],
      [
        [
          2,
          2,
          0,
          3,
          1,
          0
        ],
        -4
      ],
      [
        [
          2,
          2,
          0,
          4,
          0,
          0
        ],
        1
      ],
      [
        [
          3,
          0,
          0,
          0,
          0,
          0
        ],
        -2
      ],
      [
        [
          3,
          0,
          0,
          0,
          0,
          1
        ],
        9
      ],
      [
        [
          3,
          0,
          0,
          0,
          0,
          2
        ],
        -4
      ],
      [
        [
          3,
          0,
          0,
          0,
          0,
          3
        ],
        -9
      ],
      [
        [
          3,
          0,
          0,
          0,
          0,
          4
        ],
        -2
      ],
      [
        [
          3,
          0,
          0,
          0,
          1,
          0
        ],
        6
      ],
      [
        [
          3,
          0,
          0,
          0,
          1,
          2
        ],
        -6
      ],
      [
        [
          3,
          0,
          0,
          0,
          2,
          0
        ],
        20
      ],
      [
        [
          3,
          0,
          0,
          0,
          2,
          1
        ],
        -9
      ],
      [
        [
          3,
          0,
          0,
          0,
          2,
          2
        ],
        -4
      ],
      [
        [
          3,
          0,
          0,
          0,
          3,
          0
        ],
        -6
      ],
      [
        [
          3,
          0,
          0,
          0,
          4,
          0
        ],
        -2
      ],
      [
        [
          3,
          0,
          0,
          1,
          0,
          1
        ],
        -6
      ],
      [
        [
          3,
          0,
          0,
          1,
          0,
          3
        ],
        6
      ],
      [
        [
          3,
          0,
          0,
          1,
          1,
          0
        ],
        9
      ],
      [
        [
          3,
          0,
          0,
          1,
          1,
          1
        ],
        -48
      ],
      [
        [
          3,
          0,
          0,
          1,
          1,
          2
        ],
        -9
      ],
      [
        [
          3,
          0,
          0,
          1,
          2,
          1
        ],
        6
      ],
      [
        [
          3,
          0,
          0,
          1,
          3,
          0
        ],
        -9
      ],
      [
        [
          3,
          0,
          0,
          2,
          0,
          0
        ],
        -4
      ],
      [
        [
          3,
          0,
          0,
          2,
          0,
          1
        ],
        9
      ],
      [
        [
          3,
          0,
          0,
          2,
          0,
          2
        ],
        20
      ],
      [
        [
          3,
          0,
          0,
          2,
          1,
          0
        ],
        6
      ],
      [
        [
          3,
          0,
          0,
          2,
          2,
          0
        ],
        -4
      ],
      [
        [
          3,
          0,
          0,
          3,
          0,
          1
        ],
        -6
      ],
      [
        [
          3,
          0,
          0,
          3,
          1,
          0
        ],
        9
      ],
      [
        [
          3,
          0,
          0,
          4,
          0,
          0
        ],
        -2
      ],
      [
        [
          3,
          0,
          1,
          0,
          0,
          0
        ],
        -1
      ],
      [
        [
          3,
          0,
          1,
          0,
          0,
          1
        ],
        -6
      ],
      [
        [
          3,
          0,
          1,
          0,
          0,
          2
        ],
        4
      ],
      [
        [
          3,
          0,
          1,
          0,
          0,
          3
        ],
        6
      ],
      [
        [
          3,
          0,
          1,
          0,
          0,
          4
        ],
        -1
      ],
      [
        [
          3,
          0,
          1,
          0,
          1,
          2
        ],
        -6
      ],
      [
        [
          3,
          0,
          1,
          0,
          2,
          0
        ],
        -2
      ],
      [
        [
          3,
          0,
          1,
          0,
          2,
          1
        ],
        -6
      ],
      [
        [
          3,
          0,
          1,
          0,
          2,
          2
        ],
        4
      ],
      [
        [
          3,
          0,
          1,
          0,
          4,
          0
        ],
        -1
      ],
      [
        [
          3,
          0,
          1,
          1,
          0,
          1
        ],
        -6
      ],
      [
        [
          3,
          0,
          1,
          1,
          1,
          0
        ],
        6
      ],
      [
        [
          3,
          0,
          1,
          1,
          1,
          2
        ],
        -6
      ],
      [
        [
          3,
          0,
          1,
          1,
          2,
          1
        ],
        6
      ],
      [
        [
          3,
          0,
          1,
          1,
          3,
          0
        ],
        6
      ],
      [
        [
          3,
          0,
          1,
          2,
          0,
          0
        ],
        4
      ],
      [
        [
          3,
          0,
          1,
          2,
          0,
          1
        ],
        6
      ],
      [
        [
          3,
          0,
          1,
          2,
          0,
          2
        ],
        -2
      ],
      [
        [
          3,
          0,
          1,
          2,
          1,
          0
        ],
        6
      ],
      [
        [
          3,
          0,
          1,
          2,
          2,
          0
        ],
        4
      ],
      [
        [
          3,
          0,
          1,
          3,
          1,
          0
        ],
        -6
      ],
      [
        [
          3,
          0,
          1,
          4,
          0,
          0
        ],
        -1
      ],
      [
        [
          3,
          1,
          0,
          0,
          1,
          0
        ],
        12
      ],
      [
        [
          3,
          1,
          0,
          0,
          1,
          1
        ],
        -9
      ],
      [
        [
          3,
          1,
          0,
          0,
          1,
          2
        ],
        12
      ],
      [
        [
          3,
          1,
          0,
          0,
          1,
          3
        ],
        -9
      ],
      [
        [
          3,
          1,
          0,
          0,
          2,
          1
        ],
        24
      ],
      [
        [
          3,
          1,
          0,
          0,
          3,
          0
        ],
        -12
      ],
      [
        [
          3,
          1,
          0,
          0,
          3,
          1
        ],
        9
      ],
      [
        [
          3,
          1,
          0,
          1,
          0,
          0
        ],
        9
      ],
      [
        [
          3,
          1,
          0,
          1,
          0,
          1
        ],
        12
      ],
      [
        [
          3,
          1,
          0,
          1,
          0,
          2
        ],
        9
      ],
      [
        [
          3,
          1,
          0,
          1,
          0,
          3
        ],
        12
      ],
      [
        [
          3,
          1,
          0,
          1,
          1,
          0
        ],
        -24
      ],
      [
        [
          3,
          1,
          0,
          1,
          1,
          2
        ],
        24
      ],
      [
        [
          3,
          1,
          0,
          1,
          2,
          0
        ],
        -9
      ],
      [
        [
          3,
          1,
          0,
          1,
          2,
          1
        ],
        -12
      ],
      [
        [
          3,
          1,
          0,
          2,
          0,
          1
        ],
        -24
      ],
      [
        [
          3,
          1,
          0,
          2,
          1,
          0
        ],
        -12
      ],
      [
        [
          3,
          1,
          0,
          2,
          1,
          1
        ],
        9
      ],
      [
        [
          3,
          1,
          0,
          3,
          0,
          0
        ],
        -9
      ],
      [
        [
          3,
          1,
          0,
          3,
          0,
          1
        ],
        -12
      ],
      [
        [
          4,
          0,
          0,
          0,
          0,
          1
        ],
        -2
      ],
      [
        [
          4,
          0,
          0,
          0,
          0,
          2
        ],
        -1
      ],
      [
        [
          4,
          0,
          0,
          0,
          0,
          3
        ],
        2
      ],
      [
        [
          4,
          0,
          0,
          0,
          1,
          0
        ],
        -1
      ],
      [
        [
          4,
          0,
          0,
          0,
          1,
          1
        ],
        -6
      ],
      [
        [
          4,
          0,
          0,
          0,
          1,
          3
        ],
        -4
      ],
      [
        [
          4,
          0,
          0,
          0,
          2,
          0
        ],
        4
      ],
      [
        [
          4,
          0,
          0,
          0,
          2,
          2
        ],
        -3
      ],
      [
        [
          4,
          0,
          0,
          0,
          3,
          0
        ],
        1
      ],
      [
        [
          4,
          0,
          0,
          0,
          3,
          1
        ],
        4
      ],
      [
        [
          4,
          0,
          0,
          1,
          0,
          0
        ],
        4
      ],
      [
        [
          4,
          0,
          0,
          1,
          0,
          2
        ],
        6
      ],
      [
        [
          4,
          0,
          0,
          1,
          0,
          3
        ],
        -1
      ],
      [
        [
          4,
          0,
          0,
          1,
          1,
          1
        ],
        10
      ],
      [
        [
          4,
          0,
          0,
          1,
          2,
          0
        ],
        -6
      ],
      [
        [
          4,
          0,
          0,
          1,
          3,
          0
        ],
        2
      ],
      [
        [
          4,
          0,
          0,
          2,
          0,
          0
        ],
        -3
      ],
      [
        [
          4,
          0,
          0,
          2,
          0,
          2
        ],
        4
      ],
      [
        [
          4,
          0,
          0,
          2,
          1,
          1
        ],
        6
      ],
      [
        [
          4,
          0,
          0,
          2,
          2,
          0
        ],
        -1
      ],
      [
        [
          4,
          0,
          0,
          3,
          0,
          0
        ],
        -4
      ],
      [
        [
          4,
          0,
          0,
          3,
          0,
          1
        ],
        1
      ],
      [
        [
          4,
          0,
          0,
          3,
          1,
          0
        ],
        -2
      ]
    ]
  ]
}


==> anc/data/final_tensors.json <==
{
  "format": "grunbaum-final-tensors-v1",
  "ambient_dimension": 4,
  "indexing": "0-based; omitted symmetric entries are zero",
  "cubic": {
    "name": "5A",
    "scale_relative_to_manuscript_A": 5,
    "entries": [
      [[0, 0, 0], -65],
      [[0, 0, 1], 60],
      [[0, 0, 2], -15],
      [[0, 0, 3], -25],
      [[0, 1, 1], 25],
      [[0, 2, 2], -75],
      [[0, 3, 3], 70],
      [[1, 1, 1], -40],
      [[1, 1, 2], -50],
      [[1, 2, 2], 30],
      [[1, 2, 3], -1],
      [[1, 3, 3], 30],
      [[2, 2, 2], -15],
      [[2, 3, 3], -50],
      [[3, 3, 3], -65]
    ]
  },
  "quartic": {
    "name": "B",
    "scale_relative_to_manuscript_B": 1,
    "entries": [
      [[0, 0, 1, 3], -2],
      [[0, 0, 3, 3], -4],
      [[0, 1, 3, 3], 3],
      [[0, 2, 2, 3], -1],
      [[1, 1, 2, 3], -1],
      [[1, 1, 3, 3], -1],
      [[1, 2, 2, 3], -1],
      [[1, 2, 3, 3], 1],
      [[2, 3, 3, 3], -6]
    ]
  }
}


==> anc/expected_output.txt <==
Deriving the five chart polynomials from A and B...
Checking the embedded exact subdivision certificate...
checked 5000 / 38857 leaves
checked 10000 / 38857 leaves
checked 15000 / 38857 leaves
checked 20000 / 38857 leaves
checked 25000 / 38857 leaves
checked 30000 / 38857 leaves
checked 35000 / 38857 leaves
CERTIFIED
  nodes:      77713
  leaves:     38857
  max depth:  60
  minimum exact integer leaf margin: 121251517
The five tensor contractions have no common zero on [-1,1]^6.


==> anc/python/README.md <==
# Optional Python reproduction files

None of these files is required for the authoritative C verification.

## Files

- `generate_final_chart_polynomials.py` derives the exact one-chart polynomial
  data from `data/final_tensors.json`. It contains no alternative quartic.
- `bernstein_tools.py` contains floating Bernstein conversion, subdivision,
  and separator-search utilities.
- `generate_certificate.py` is the untrusted floating-point producer for a
  subdivision tree and integer leaf witnesses.
- `verify_python_replay.py` is an independent interval Bernstein replay.

## Regenerate and check the exact chart data

```bash
python3 python/generate_final_chart_polynomials.py
python3 python/generate_final_chart_polynomials.py --check
```

## Run the independent exact replay

```bash
PYTHONUNBUFFERED=1 python3 python/verify_python_replay.py \
  --maxnodes 1000000 --report 20000 --maxdepth 120
```

The expected final conclusion is

```text
CERTIFIED: exact interval Bernstein separation excludes a common zero on [-1,1]^6
```

## Regenerate a candidate serialized certificate

```bash
PYTHONUNBUFFERED=1 python3 python/generate_certificate.py \
  --output certificate/grunbaum_certificate.generated.bin \
  --maxnodes 1000000 --maxdepth 120 --report 10000
```

This program is not trusted: it uses floating-point heuristics to choose
splits and separators. Its output has mathematical force only after an exact
checker accepts it.


==> anc/python/bernstein_tools.py <==
#!/usr/bin/env python3
"""Floating Bernstein subdivision utilities for the final chart polynomials.

Bernstein convex-hull bounds preserve polynomial cancellation far better than
naive interval arithmetic.  This script is still *not* a proof because it
uses binary floating point without recorded outward rounding.  If it closes
all boxes with a robust coefficient margin, the identical dyadic algorithm
can be rerun over integers/rationals to produce a checkable certificate.
"""

import json
import math
import argparse
from pathlib import Path

import numpy as np


DEG = 4


def power_to_bernstein_matrix(n=DEG):
    # p(x)=sum_e a_e x^e, x=2t-1; return b_i in degree-n Bernstein basis.
    t = np.zeros((n+1, n+1))
    for i in range(n+1):
        for e in range(n+1):
            z = 0.
            for k in range(min(i, e)+1):
                z += (math.comb(e, k)*2**k*(-1)**(e-k)
                      *math.comb(i, k)/math.comb(n, k))
            t[i, e] = z
    return t


T = power_to_bernstein_matrix()


def decode_power(raw):
    a = np.zeros((DEG+1,)*6)
    for m, c in raw:
        a[tuple(m)] += c
    return a


def transform_axis(a, axis):
    z = np.tensordot(T, a, axes=(1, axis))
    return np.moveaxis(z, 0, axis)


def to_bernstein(raw):
    a = decode_power(raw)
    for axis in range(6):
        a = transform_axis(a, axis)
    s = np.max(abs(a))
    return a/s


def split_half(a, axis):
    x = np.moveaxis(a, axis, -1)
    work = x.copy()
    left = np.empty_like(x)
    right = np.empty_like(x)
    left[..., 0] = work[..., 0]
    right[..., DEG] = work[..., DEG]
    for k in range(1, DEG+1):
        work[..., :DEG+1-k] = (
            work[..., :DEG+1-k]+work[..., 1:DEG+2-k])/2
        left[..., k] = work[..., 0]
        right[..., DEG-k] = work[..., DEG-k]
    return np.moveaxis(left, -1, axis), np.moveaxis(right, -1, axis)


def excluded(polys, tol=0.):
    for p in polys:
        if np.min(p) > tol or np.max(p) < -tol:
            return True
    return False


MIDWEIGHT = np.asarray([math.comb(DEG, i)/2**DEG for i in range(DEG+1)])


def midpoint_value(p):
    z = p
    # Contract one axis at a time; all axes use the same midpoint weights.
    for _ in range(6):
        z = np.tensordot(MIDWEIGHT, z, axes=(0, 0))
    return float(z)


def separating_margin(polys, iterations=4):
    """A valid vector-valued Bernstein separation lower bound.

    With all components represented in the same degree-4 tensor Bernstein
    basis, the image lies in the convex hull of its vector control points.
    The direction of the box-midpoint value is an inexpensive candidate
    separating functional; positive margin certifies that zero is absent
    even when every scalar component interval contains zero.
    """
    y = np.asarray([midpoint_value(p) for p in polys])
    n = np.linalg.norm(y)
    if n == 0:
        return -np.inf
    best = -np.inf
    for _ in range(iterations+1):
        combo = sum(z*p for z, p in zip(y, polys))
        flat_index = int(np.argmin(combo))
        mdot = float(combo.flat[flat_index])
        best = max(best, mdot/np.linalg.norm(y))
        # Gilbert/Frank-Wolfe step toward the most adverse control point.
        idx = np.unravel_index(flat_index, combo.shape)
        v = np.asarray([p[idx] for p in polys])
        d = v-y
        dd = float(np.dot(d, d))
        if dd == 0:
            break
        gamma = float(np.clip(-np.dot(y, d)/dd, 0., 1.))
        if gamma == 0:
            break
        y = y+gamma*d
        if np.linalg.norm(y) == 0:
            break
    return best


def split_score(polys, axis):
    # Bernstein adjacent differences are derivative control coefficients up
    # to the common degree; their current-box magnitude is a direct measure
    # of how much subdivision along this coordinate can shrink the hull.
    return sum(float(np.max(abs(np.diff(p, axis=axis)))) for p in polys)


def main():
    here = Path(__file__).resolve().parent
    parser = argparse.ArgumentParser(description="Run a non-rigorous floating Bernstein probe.")
    parser.add_argument("--source", type=Path,
                        default=here.parent / "data" / "final_chart_polynomials.json")
    parser.add_argument("--max-nodes", type=int, default=100000)
    parser.add_argument("--max-depth", type=int, default=60)
    parser.add_argument("--tolerance", type=float, default=1.0e-12)
    args = parser.parse_args()

    with args.source.open(encoding="utf-8") as f:
        polys = [to_bernstein(p) for p in json.load(f)["polynomials"]]
    stack = [(np.zeros(6, dtype=np.int16), polys)]
    nodes = removed = deep = 0
    worst_margin = np.inf
    while stack and nodes < args.max_nodes:
        depths, ps = stack.pop()
        nodes += 1
        margins = [max(float(np.min(p)), float(-np.max(p))) for p in ps]
        margin = max(max(margins), separating_margin(ps))
        if margin > args.tolerance:
            removed += 1
            worst_margin = min(worst_margin, margin)
            continue
        if int(np.sum(depths)) >= args.max_depth:
            deep += 1
            continue
        axis = int(np.argmax([split_score(ps, i) for i in range(6)]))
        lr = [split_half(p, axis) for p in ps]
        child_depth = depths.copy()
        child_depth[axis] += 1
        stack.append((child_depth.copy(), [z[1] for z in lr]))
        stack.append((child_depth, [z[0] for z in lr]))
        if nodes % 1000 == 0:
            print(nodes, "stack", len(stack), "removed", removed,
                  "deep", deep, "depth", int(np.sum(depths)), flush=True)
    print("FINAL nodes", nodes, "stack", len(stack), "removed", removed,
          "deep", deep, "worst_positive_margin", worst_margin,
          "tolerance", args.tolerance)


if __name__ == "__main__":
    main()


==> anc/python/certificate_generation_output.txt <==
# Cleaned certificate-generation run
# command: PYTHONUNBUFFERED=1 python3 python/generate_certificate.py --output /tmp/grunbaum_certificate.generated.bin --maxnodes 1000000 --maxdepth 120 --report 10000
# Python: 3.13.5
# NumPy: 2.3.5
# Platform: Linux x86_64
# Generated binary SHA-256: 66381f1454d7611abc10660e62cf33e617a2ff2dddeb032346688c75752f2ceb
# The generated binary was byte-for-byte identical to the binary reconstructed from certificate/grunbaum_certificate.txt.

PROGRESS 20000 stack 17 leaves 9992 failed 19 scalar 0 depth 23 worst_float 4.64815453750331e-10 sec 89.7
PROGRESS 30000 stack 9 leaves 14996 failed 34 scalar 0 depth 15 worst_float 2.9652882227676395e-10 sec 134.0
PROGRESS 50000 stack 11 leaves 24995 failed 103 scalar 0 depth 19 worst_float 5.076978474058764e-11 sec 220.6
PROGRESS 60000 stack 13 leaves 29994 failed 111 scalar 0 depth 25 worst_float 5.076978474058764e-11 sec 265.6
PROGRESS 70000 stack 5 leaves 34998 failed 155 scalar 0 depth 11 worst_float 5.076978474058764e-11 sec 310.3
FINAL nodes 77713 leaves 38857 scalar 2 failed 202 worst_float 5.076978474058764e-11 worst_integer_longdouble 121251517.0 bytes 1632025 seconds 342.9871039390564


==> anc/python/generate_certificate.py <==
#!/usr/bin/env python3
"""Generate a serialized Bernstein subdivision certificate.

This is the untrusted producer. It may use floating point to choose split
axes and candidate separating directions. Every emitted leaf direction is
quantized to a common signed-integer scale. The separate C checker derives
the five chart polynomials from the displayed tensors and verifies every
subdivision and every leaf inequality using integer arithmetic only.
"""
from __future__ import annotations

import argparse
import json
import math
import struct
import time
from pathlib import Path

import numpy as np

from bernstein_tools import T, to_bernstein, split_half, midpoint_value, split_score

S = 1 << 52
EPS = np.finfo(float).eps
WEIGHT_SCALE = 1 << 52
LEAF = 6
MAGIC = b"G4BCERT1"


def exact_root(raw):
    t6 = np.rint(6 * T).astype(np.int64)
    assert np.max(abs(6 * T - t6)) == 0
    roots = []
    for poly in raw:
        a = np.zeros((5,) * 6, dtype=np.int64)
        for m, c in poly:
            a[tuple(m)] += int(c)
        for axis in range(6):
            a = np.moveaxis(np.tensordot(t6, a, axes=(1, axis)), 0, axis)
        roots.append(a)
    mids, los, his = [], [], []
    for a, poly in zip(roots, raw):
        den = int(np.max(np.abs(a)))
        assert den > 0
        flat = a.ravel()
        lo = np.fromiter(((int(v) * S) // den for v in flat),
                         dtype=np.int64, count=flat.size)
        hi = np.fromiter((-((-int(v) * S) // den) for v in flat),
                         dtype=np.int64, count=flat.size)
        los.append(lo.reshape(a.shape))
        his.append(hi.reshape(a.shape))
        mids.append(to_bernstein(poly))
    return mids, los, his


L = np.zeros((5, 5), dtype=np.int64)
R = np.zeros((5, 5), dtype=np.int64)
for i in range(5):
    for k in range(i + 1):
        L[i, k] = (1 << (4 - i)) * math.comb(i, k)
for i in range(5):
    for k in range(i, 5):
        R[i, k] = (1 << i) * math.comb(4 - i, k - i)
assert np.all(L.sum(1) == 16) and np.all(R.sum(1) == 16)


def divlo(x):
    return x // 16


def divhi(x):
    return -((-x) // 16)


def split_enclosure(arr, axis, lower):
    x = np.moveaxis(arr, axis, -1)
    assert int(np.max(np.abs(x))) < (1 << 58)
    left = np.tensordot(x, L.T, axes=(-1, 0))
    right = np.tensordot(x, R.T, axes=(-1, 0))
    op = divlo if lower else divhi
    return np.moveaxis(op(left), -1, axis), np.moveaxis(op(right), -1, axis)


def candidate_direction(polys, iterations=12):
    for i, p in enumerate(polys):
        if float(np.min(p)) > 0:
            u = np.zeros(5)
            u[i] = 1
            return float(np.min(p)), u
        if float(np.max(p)) < 0:
            u = np.zeros(5)
            u[i] = -1
            return float(-np.max(p)), u
    y = np.asarray([midpoint_value(p) for p in polys])
    best = (-np.inf, None)
    if np.linalg.norm(y) == 0:
        return best
    for _ in range(iterations + 1):
        combo = sum(z * p for z, p in zip(y, polys))
        idx = int(np.argmin(combo))
        mdot = float(combo.flat[idx])
        margin = mdot / np.linalg.norm(y)
        if margin > best[0]:
            best = (margin, y.copy())
        ix = np.unravel_index(idx, combo.shape)
        v = np.asarray([p[ix] for p in polys])
        d = v - y
        dd = float(d @ d)
        if dd == 0:
            break
        gamma = float(np.clip(-(y @ d) / dd, 0, 1))
        if gamma == 0:
            break
        y = y + gamma * d
        if np.linalg.norm(y) == 0:
            break
    return best


def rigorous_float_lower(u, los, his):
    terms = []
    for z, lo, hi in zip(u, los, his):
        a = lo if z >= 0 else hi
        terms.append(float(z) * (a.astype(np.float64) / S))
    val = sum(terms)
    ab = sum(abs(x) for x in terms)
    lower = val - 64 * EPS * ab - np.nextafter(0.0, 1.0)
    return float(np.min(lower))


def quantize_direction(u):
    m = float(np.max(np.abs(u)))
    if not (m > 0):
        raise ValueError("zero separating direction")
    w = np.rint((u / m) * WEIGHT_SCALE).astype(np.int64)
    if not np.any(w):
        raise ValueError("direction vanished during quantization")
    nz = [abs(int(x)) for x in w if x]
    shift = min((x & -x).bit_length() - 1 for x in nz)
    if shift:
        w = w >> shift
    return tuple(int(x) for x in w)


def longdouble_lower(weights, los, his):
    total = None
    for w, lo, hi in zip(weights, los, his):
        a = lo if w >= 0 else hi
        term = np.longdouble(w) * a.astype(np.longdouble)
        total = term if total is None else total + term
    return float(np.min(total))


def write_certificate(path: Path, tokens: bytearray, witnesses):
    with path.open("wb") as f:
        f.write(MAGIC)
        f.write(struct.pack("<QQQ", len(tokens), len(witnesses), WEIGHT_SCALE))
        f.write(tokens)
        for w in witnesses:
            f.write(struct.pack("<5q", *w))


def run(source: Path, output: Path, maxnodes: int, maxdepth: int, report: int):
    raw = json.loads(source.read_text(encoding="utf-8"))["polynomials"]
    ps, lo, hi = exact_root(raw)
    stack = [(np.zeros(6, dtype=np.int16), ps, lo, hi)]
    tokens = bytearray()
    witnesses = []
    nodes = leaves = deep = failed = scalar = 0
    worst_float = float("inf")
    worst_integer_ld = float("inf")
    started = time.time()

    while stack and nodes < maxnodes:
        ds, p, l, h = stack.pop()
        nodes += 1
        margin, u = candidate_direction(p, iterations=12)
        certified = False
        weights = None
        em = None

        if int(ds.sum()) >= 60:
            scalar_margins = []
            for i in range(5):
                scalar_margins.append(max(int(np.min(l[i])), -int(np.max(h[i]))))
            i = int(np.argmax(scalar_margins))
            if scalar_margins[i] > 0:
                sign = 1 if int(np.min(l[i])) > 0 else -1
                weights = [0] * 5
                weights[i] = sign
                weights = tuple(weights)
                em = scalar_margins[i] / S
                certified = True
                scalar += 1

        if margin > 0 and not certified:
            em = rigorous_float_lower(u, l, h)
            if em > 0:
                weights = quantize_direction(u)
                qlower = longdouble_lower(weights, l, h)
                if qlower > 0:
                    certified = True
                    worst_integer_ld = min(worst_integer_ld, qlower)

        if not certified and margin > 0:
            margin, u = candidate_direction(p, iterations=48)
            if margin > 0:
                em = rigorous_float_lower(u, l, h)
                if em > 0:
                    weights = quantize_direction(u)
                    qlower = longdouble_lower(weights, l, h)
                    if qlower > 0:
                        certified = True
                        worst_integer_ld = min(worst_integer_ld, qlower)

        if certified:
            tokens.append(LEAF)
            witnesses.append(weights)
            leaves += 1
            worst_float = min(worst_float, float(em))
            continue

        if margin > 0:
            failed += 1
        if int(ds.sum()) >= maxdepth:
            deep += 1
            raise RuntimeError(f"unresolved box at depth vector {ds.tolist()}")

        axis = int(np.argmax([split_score(p, i) for i in range(6)]))
        tokens.append(axis)
        fp = [split_half(z, axis) for z in p]
        il = [split_enclosure(z, axis, True) for z in l]
        ih = [split_enclosure(z, axis, False) for z in h]
        nd = ds.copy()
        nd[axis] += 1
        stack.append((nd.copy(), [z[1] for z in fp], [z[1] for z in il], [z[1] for z in ih]))
        stack.append((nd, [z[0] for z in fp], [z[0] for z in il], [z[0] for z in ih]))

        if report and nodes % report == 0:
            print("PROGRESS", nodes, "stack", len(stack), "leaves", leaves,
                  "failed", failed, "scalar", scalar, "depth", int(ds.sum()),
                  "worst_float", worst_float,
                  "sec", round(time.time() - started, 1), flush=True)

    if stack or deep:
        raise RuntimeError("certificate generation incomplete")
    if nodes != 2 * leaves - 1:
        raise RuntimeError("tree is not full binary")
    write_certificate(output, tokens, witnesses)
    print("FINAL nodes", nodes, "leaves", leaves, "scalar", scalar,
          "failed", failed, "worst_float", worst_float,
          "worst_integer_longdouble", worst_integer_ld,
          "bytes", output.stat().st_size,
          "seconds", time.time() - started, flush=True)


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    here = Path(__file__).resolve().parent
    ap.add_argument("--source", type=Path, default=here.parent / "data" / "final_chart_polynomials.json")
    ap.add_argument("--output", type=Path, default=here.parent / "certificate" / "grunbaum_certificate.generated.bin")
    ap.add_argument("--maxnodes", type=int, default=1_000_000)
    ap.add_argument("--maxdepth", type=int, default=120)
    ap.add_argument("--report", type=int, default=10_000)
    args = ap.parse_args()
    run(args.source, args.output, args.maxnodes, args.maxdepth, args.report)


==> anc/python/generate_final_chart_polynomials.py <==
#!/usr/bin/env python3
"""Generate the five exact polynomial contractions on the final p0=r0=1 chart.

The only tensor input is ``data/final_tensors.json``.  It contains five times
A (to clear the denominator in the manuscript cubic) and the sparse integer
quartic B printed in the manuscript.  No exploratory or alternative quartic
is present in this public generator.

The output is ``data/final_chart_polynomials.json``.  Its five components are
four contractions of 5A and one contraction of B, in variables
(x1,x2,x3,y1,y2,y3) corresponding to p=(1,x1,x2,x3), r=(1,y1,y2,y3).
"""
from __future__ import annotations

import argparse
import itertools
import json
import math
from collections import defaultdict
from pathlib import Path
from typing import Dict, Iterable, List, Mapping, Sequence, Tuple

NVAR_MASTER = 8
Exponent = Tuple[int, ...]
Polynomial = Dict[Exponent, int]


def clean(poly: Mapping[Exponent, int]) -> Polynomial:
    return {m: int(c) for m, c in poly.items() if c}


def add(*polys: Mapping[Exponent, int]) -> Polynomial:
    out: defaultdict[Exponent, int] = defaultdict(int)
    for poly in polys:
        for monomial, coefficient in poly.items():
            out[monomial] += int(coefficient)
    return clean(out)


def scale(poly: Mapping[Exponent, int], scalar: int) -> Polynomial:
    return clean({m: scalar * c for m, c in poly.items()})


def multiply(left: Mapping[Exponent, int], right: Mapping[Exponent, int]) -> Polynomial:
    out: defaultdict[Exponent, int] = defaultdict(int)
    for a, ca in left.items():
        for b, cb in right.items():
            out[tuple(x + y for x, y in zip(a, b))] += ca * cb
    return clean(out)


def variable(index: int) -> Polynomial:
    monomial = [0] * NVAR_MASTER
    monomial[index] = 1
    return {tuple(monomial): 1}


P = [variable(i) for i in range(4)]
R = [variable(4 + i) for i in range(4)]


def quaternion_multiply(a: Sequence[Polynomial], b: Sequence[Polynomial]) -> List[Polynomial]:
    aw, ax, ay, az = a
    bw, bx, by, bz = b
    return [
        add(multiply(aw, bw), scale(multiply(ax, bx), -1),
            scale(multiply(ay, by), -1), scale(multiply(az, bz), -1)),
        add(multiply(aw, bx), multiply(ax, bw), multiply(ay, bz),
            scale(multiply(az, by), -1)),
        add(multiply(aw, by), scale(multiply(ax, bz), -1), multiply(ay, bw),
            multiply(az, bx)),
        add(multiply(aw, bz), multiply(ax, by), scale(multiply(ay, bx), -1),
            multiply(az, bw)),
    ]


def spin_matrix() -> List[List[Polynomial]]:
    """Return M[row][column] for columns p*e_j*conj(r)."""
    conjugate_r = [R[0], scale(R[1], -1), scale(R[2], -1), scale(R[3], -1)]
    one = {(0,) * NVAR_MASTER: 1}
    zero: Polynomial = {}
    columns: List[List[Polynomial]] = []
    for j in range(4):
        basis = [zero, zero, zero, zero]
        basis[j] = one
        columns.append(quaternion_multiply(quaternion_multiply(P, basis), conjugate_r))
    return [[columns[column][row] for column in range(4)] for row in range(4)]


def read_tensor_entries(path: Path) -> tuple[dict[tuple[int, ...], int], dict[tuple[int, ...], int]]:
    data = json.loads(path.read_text(encoding="utf-8"))
    if data.get("format") != "grunbaum-final-tensors-v1":
        raise ValueError(f"unexpected tensor format in {path}")
    cubic = {tuple(indices): int(value) for indices, value in data["cubic"]["entries"]}
    quartic = {tuple(indices): int(value) for indices, value in data["quartic"]["entries"]}
    if any(tuple(sorted(k)) != k or len(k) != 3 for k in cubic):
        raise ValueError("malformed cubic tensor entry")
    if any(tuple(sorted(k)) != k or len(k) != 4 for k in quartic):
        raise ValueError("malformed quartic tensor entry")
    return cubic, quartic


def tensor_evaluate(entries: Mapping[tuple[int, ...], int], vectors: Sequence[Sequence[Polynomial]]) -> Polynomial:
    degree = len(vectors)
    out: Polynomial = {}
    for indices in itertools.product(range(4), repeat=degree):
        coefficient = entries.get(tuple(sorted(indices)), 0)
        if coefficient == 0:
            continue
        term: Polynomial = {(0,) * NVAR_MASTER: coefficient}
        for vector, index in zip(vectors, indices):
            term = multiply(term, vector[index])
        out = add(out, term)
    return out


def chart_p0_r0(poly: Mapping[Exponent, int]) -> Polynomial:
    """Substitute p0=r0=1, retaining p1,p2,p3,r1,r2,r3 in this order."""
    keep = (1, 2, 3, 5, 6, 7)
    out: defaultdict[Exponent, int] = defaultdict(int)
    for monomial, coefficient in poly.items():
        out[tuple(monomial[i] for i in keep)] += coefficient
    return clean(out)


def encode(poly: Mapping[Exponent, int]) -> list[list[object]]:
    return [[list(monomial), coefficient] for monomial, coefficient in sorted(poly.items())]


def generate(tensor_path: Path) -> dict[str, object]:
    cubic, quartic = read_tensor_entries(tensor_path)
    matrix = spin_matrix()
    columns = [[matrix[row][column] for row in range(4)] for column in range(4)]

    components: list[Polynomial] = []
    for omit in range(4):
        selected = [columns[j] for j in range(4) if j != omit]
        components.append(tensor_evaluate(cubic, selected))
    components.append(tensor_evaluate(quartic, columns))
    charts = [chart_p0_r0(poly) for poly in components]

    counts = [len(poly) for poly in charts]
    expected = [316, 316, 316, 316, 832]
    if counts != expected:
        raise AssertionError(f"unexpected chart term counts {counts}; expected {expected}")

    return {
        "format": "grunbaum-final-chart-polynomials-v1",
        "source_tensor_file": "final_tensors.json",
        "chart": "p=(1,x1,x2,x3), r=(1,y1,y2,y3)",
        "variables": ["x1", "x2", "x3", "y1", "y2", "y3"],
        "components": [
            "5A(q1,q2,q3)",
            "5A(q0,q2,q3)",
            "5A(q0,q1,q3)",
            "5A(q0,q1,q2)",
            "B(q0,q1,q2,q3)",
        ],
        "term_counts": counts,
        "polynomials": [encode(poly) for poly in charts],
    }


def canonical_json(data: object) -> str:
    return json.dumps(data, ensure_ascii=False, indent=2) + "\n"


def main() -> None:
    here = Path(__file__).resolve().parent
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--tensors", type=Path, default=here.parent / "data" / "final_tensors.json")
    parser.add_argument("--output", type=Path, default=here.parent / "data" / "final_chart_polynomials.json")
    parser.add_argument("--check", action="store_true", help="fail if the committed output differs")
    args = parser.parse_args()

    rendered = canonical_json(generate(args.tensors))
    if args.check:
        current = args.output.read_text(encoding="utf-8")
        if current != rendered:
            raise SystemExit(f"ERROR: {args.output} is not reproduced by {args.tensors}")
        print(f"VERIFIED: {args.output} is reproduced exactly")
        return

    args.output.write_text(rendered, encoding="utf-8", newline="\n")
    print(f"wrote {args.output}")


if __name__ == "__main__":
    main()


==> anc/python/python_replay_output.txt <==
# Cleaned exact Python replay
# command: PYTHONUNBUFFERED=1 python3 python/verify_python_replay.py --maxnodes 1000000 --report 20000 --maxdepth 120
# Python: 3.13.5
# NumPy: 2.3.5
# Platform: Linux x86_64

PROGRESS 40000 stack 13 removed 19994 failed 19 deep 0 depth 23 worst 1.7731328283625964e-10 sec 128.1
PROGRESS 60000 stack 9 removed 29996 failed 56 deep 0 depth 19 worst 1.0861910357739546e-10 sec 191.1
PROGRESS 120000 stack 7 removed 59997 failed 179 deep 0 depth 17 worst 8.260995276720567e-11 sec 380.2
PROGRESS 140000 stack 11 removed 69995 failed 215 deep 0 depth 23 worst 8.260995276720567e-11 sec 439.9
FINAL nodes 141699 stack 0 removed 70850 failed 226 deep 0 worst_exact_margin 8.260995276720567e-11 seconds 444.936306476593
CERTIFIED: exact interval Bernstein separation excludes a common zero on [-1,1]^6


==> anc/python/verify_python_replay.py <==
#!/usr/bin/env python3
"""Rigorous fixed-point interval replay of the vector Bernstein certificate.

The exact integer chart polynomials are converted to common degree four
Bernstein control nets.  Each component is normalized by its exact maximum
absolute root control coefficient.  Endpoints are enclosed on a 2^-52 grid.
Dyadic de Casteljau subdivision is then performed with directed integer
floor/ceiling, so every true control coefficient remains enclosed.

A leaf is removed only when an IEEE-double (hence dyadic-rational) vector u
has a rigorously positive dot product with *every* interval control vector;
an explicit roundoff allowance of 64 machine eps times the absolute sum is
subtracted.  Thus an exhausted tree certifies that zero is outside the image
of all five polynomials on the cube.  Integer overflow is guarded explicitly.
"""
import argparse,json,math,time
import numpy as np
from pathlib import Path

from bernstein_tools import (DEG, T, to_bernstein, split_half,
                             midpoint_value, split_score)

S=1<<52
EPS=np.finfo(float).eps

def exact_root(raw):
    # 6*T is the exact integer conversion matrix power(x on [-1,1]) ->
    # degree-4 Bernstein.  After six axes all entries have denominator 6^6.
    t6=np.rint(6*T).astype(np.int64)
    assert np.max(abs(6*T-t6))==0
    roots=[]
    for poly in raw:
        a=np.zeros((5,)*6,dtype=np.int64)
        for m,c in poly:a[tuple(m)]+=int(c)
        for axis in range(6):
            a=np.moveaxis(np.tensordot(t6,a,axes=(1,axis)),0,axis)
        roots.append(a)
    mids=[];los=[];his=[]
    for a,poly in zip(roots,raw):
        den=int(np.max(np.abs(a)));assert den>0
        flat=a.ravel();lo=np.fromiter(((int(v)*S)//den for v in flat),dtype=np.int64,count=flat.size)
        hi=np.fromiter((-((-int(v)*S)//den) for v in flat),dtype=np.int64,count=flat.size)
        lo=lo.reshape(a.shape);hi=hi.reshape(a.shape)
        los.append(lo);his.append(hi);mids.append(to_bernstein(poly))
    return mids,los,his

# Integer numerator matrices for half subdivision, all row sums 16.
L=np.zeros((5,5),dtype=np.int64);R=np.zeros((5,5),dtype=np.int64)
for i in range(5):
    for k in range(i+1):L[i,k]=(1<<(4-i))*math.comb(i,k)
for i in range(5):
    # right_i = sum_{k=i}^4 C(4-i,k-i)/2^(4-i) b_k
    for k in range(i,5):R[i,k]=(1<<i)*math.comb(4-i,k-i)
assert np.all(L.sum(1)==16) and np.all(R.sum(1)==16)

def divlo(x):return x//16
def divhi(x):return -((-x)//16)
def split_enclosure(arr,axis,lower):
    x=np.moveaxis(arr,axis,-1)
    assert int(np.max(np.abs(x))) < (1<<58)
    l=np.tensordot(x,L.T,axes=(-1,0));r=np.tensordot(x,R.T,axes=(-1,0))
    op=divlo if lower else divhi
    return np.moveaxis(op(l),-1,axis),np.moveaxis(op(r),-1,axis)

def candidate_direction(polys,iterations=4):
    # Scalar Bernstein signs first.
    for i,p in enumerate(polys):
        if float(np.min(p))>0:
            u=np.zeros(5);u[i]=1;return float(np.min(p)),u
        if float(np.max(p))<0:
            u=np.zeros(5);u[i]=-1;return float(-np.max(p)),u
    y=np.asarray([midpoint_value(p) for p in polys]);best=(-np.inf,None)
    if np.linalg.norm(y)==0:return best
    for _ in range(iterations+1):
        combo=sum(z*p for z,p in zip(y,polys));idx=int(np.argmin(combo))
        mdot=float(combo.flat[idx]);margin=mdot/np.linalg.norm(y)
        if margin>best[0]:best=(margin,y.copy())
        ix=np.unravel_index(idx,combo.shape);v=np.asarray([p[ix] for p in polys]);d=v-y;dd=float(d@d)
        if dd==0:break
        gamma=float(np.clip(-(y@d)/dd,0,1))
        if gamma==0:break
        y=y+gamma*d
        if np.linalg.norm(y)==0:break
    return best

def exact_positive(u,los,his):
    terms=[]
    for z,lo,hi in zip(u,los,his):
        a=lo if z>=0 else hi
        terms.append(float(z)*(a.astype(np.float64)/S))
    val=sum(terms);ab=sum(abs(x) for x in terms)
    # Each integer/S conversion is exact (|integer|<2^53); allow far more
    # than the five products/four additions actually used.
    lower=val-64*EPS*ab-np.nextafter(0.,1.)
    return float(np.min(lower)),float(np.max(ab))

def run(source, maxnodes=1_000_000, maxdepth=100, report=1000):
    raw = json.loads(Path(source).read_text(encoding="utf-8"))["polynomials"]
    ps,lo,hi=exact_root(raw)
    stack=[(np.zeros(6,dtype=np.int16),ps,lo,hi,
            np.zeros(6),np.ones(6))]
    nodes=removed=deep=failed=0;worst=float('inf');t=time.time()
    while stack and nodes<maxnodes:
        ds,p,l,h,blo,bhi=stack.pop();nodes+=1;margin,u=candidate_direction(p)
        certified=False
        # This exact fixed-point scalar test is both cheaper and more robust
        # than consulting the floating scout.  It is decisive on the one
        # exceptionally deep boundary branch where repeatedly subdivided
        # float control nets lose useful componentwise range information.
        # The ordinary vector certificate closes all normal boxes below
        # depth 50.  Delay this more expensive full integer range scan until
        # depth 60; it is needed only for the exceptional float-wrapping
        # branch near a chart boundary.
        if int(ds.sum())>=60:
            scalar=[]
            for i in range(5):
                scalar.append(max(int(np.min(l[i])), -int(np.max(h[i])))/S)
            if max(scalar)>0:
                em=max(scalar);certified=True
        if margin>0 and not certified:
            em,ab=exact_positive(u,l,h)
            certified=em>0
            if not certified:
                margin,u=candidate_direction(p,iterations=32)
                if margin>0:
                    em,ab=exact_positive(u,l,h)
                    certified=em>0
        if certified:
            removed+=1;worst=min(worst,em);continue
        if margin>0:failed+=1
        if int(ds.sum())>=maxdepth:
            deep+=1
            print('UNRESOLVED_BOX depths',ds.tolist(),'lo',blo.tolist(),
                  'hi',bhi.tolist(),'float_margin',margin,flush=True)
            continue
        axis=int(np.argmax([split_score(p,i) for i in range(6)]))
        fp=[split_half(z,axis) for z in p]
        il=[split_enclosure(z,axis,True) for z in l]
        ih=[split_enclosure(z,axis,False) for z in h]
        nd=ds.copy();nd[axis]+=1
        mid=(blo[axis]+bhi[axis])/2
        lhi=bhi.copy();lhi[axis]=mid
        rlo=blo.copy();rlo[axis]=mid
        stack.append((nd.copy(),[z[1] for z in fp],[z[1] for z in il],
                      [z[1] for z in ih],rlo,bhi.copy()))
        stack.append((nd,[z[0] for z in fp],[z[0] for z in il],
                      [z[0] for z in ih],blo.copy(),lhi))
        if report and nodes%report==0:
            print('PROGRESS',nodes,'stack',len(stack),'removed',removed,'failed',failed,
                  'deep',deep,'depth',int(ds.sum()),'worst',worst,
                  'sec',round(time.time()-t,1),flush=True)
    print('FINAL nodes',nodes,'stack',len(stack),'removed',removed,'failed',failed,
          'deep',deep,'worst_exact_margin',worst,'seconds',time.time()-t)
    if not stack and deep==0:
        print('CERTIFIED: exact interval Bernstein separation excludes a common zero on [-1,1]^6')
        return True
    print('INCOMPLETE')
    return False

if __name__ == "__main__":
    here = Path(__file__).resolve().parent
    ap = argparse.ArgumentParser()
    ap.add_argument("--source", type=Path,
                    default=here.parent / "data" / "final_chart_polynomials.json")
    ap.add_argument("--maxnodes", type=int, default=1_000_000)
    ap.add_argument("--maxdepth", type=int, default=100)
    ap.add_argument("--report", type=int, default=1000)
    args = ap.parse_args()
    raise SystemExit(0 if run(args.source, args.maxnodes, args.maxdepth, args.report) else 1)


==> anc/requirements.txt <==
numpy==2.3.5


==> anc/run_all_checks.sh <==
#!/usr/bin/env bash
set -euo pipefail
export PYTHONDONTWRITEBYTECODE=1
ROOT="$(cd "$(dirname "$0")" && pwd)"
TMPDIR_CHECK="$(mktemp -d)"
trap 'rm -rf "$TMPDIR_CHECK"' EXIT
CC_BIN="${CC:-cc}"

cd "$ROOT"
python3 python/generate_final_chart_polynomials.py --check
python3 tools/check_release_consistency.py

"$CC_BIN" -O3 -std=gnu11 verify_grunbaum_tensors.c \
  -o "$TMPDIR_CHECK/verify_grunbaum_tensors"
"$TMPDIR_CHECK/verify_grunbaum_tensors"

"$CC_BIN" -O3 -std=gnu11 checkers/check_grunbaum_text.c \
  -o "$TMPDIR_CHECK/check_grunbaum_text"
"$TMPDIR_CHECK/check_grunbaum_text" certificate/grunbaum_certificate.txt


==> anc/run_c_checker.sh <==
#!/usr/bin/env bash
set -euo pipefail
ROOT="$(cd "$(dirname "$0")" && pwd)"
TMPDIR_CHECK="$(mktemp -d)"
trap 'rm -rf "$TMPDIR_CHECK"' EXIT
CC_BIN="${CC:-cc}"
"$CC_BIN" -O3 -std=gnu11 "$ROOT/verify_grunbaum_tensors.c" \
  -o "$TMPDIR_CHECK/verify_grunbaum_tensors"
"$TMPDIR_CHECK/verify_grunbaum_tensors"


==> anc/tools/certificate_text_tools.py <==
#!/usr/bin/env python3
"""Convert and inspect the Grünbaum Bernstein subdivision certificate.

Text format (G4BCERT-TEXT-1):

    G4BCERT-TEXT-1 nodes=<N> leaves=<L> witness_scale=<S>
    split x1
    split y2
    leaf w0 w1 w2 w3 w4
    ...

Node records are in preorder, with the left child before the right child.
A split is always at the midpoint of the indicated coordinate.  Coordinate
order is x1,x2,x3,y1,y2,y3.  The root box is [0,1]^6 in Bernstein parameter
coordinates, corresponding to [-1,1]^6 under z -> 2z-1.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import struct
from dataclasses import dataclass
from pathlib import Path
from typing import BinaryIO, Iterable, Iterator, TextIO

BINARY_MAGIC = b"G4BCERT1"
TEXT_MAGIC = "G4BCERT-TEXT-1"
AXES = ("x1", "x2", "x3", "y1", "y2", "y3")
AXIS_TO_INDEX = {name: i for i, name in enumerate(AXES)}
LEAF_TOKEN = 6
EXPECTED_SCALE = 1 << 52


@dataclass(frozen=True)
class Certificate:
    tokens: bytes
    witnesses: tuple[tuple[int, int, int, int, int], ...]
    witness_scale: int

    @property
    def nodes(self) -> int:
        return len(self.tokens)

    @property
    def leaves(self) -> int:
        return len(self.witnesses)


def sha256(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as f:
        for block in iter(lambda: f.read(1 << 20), b""):
            h.update(block)
    return h.hexdigest()


def read_binary(path: Path) -> Certificate:
    data = path.read_bytes()
    if len(data) < 32 or data[:8] != BINARY_MAGIC:
        raise ValueError("bad binary certificate magic")
    nodes, leaves, scale = struct.unpack_from("<QQQ", data, 8)
    if nodes != 2 * leaves - 1:
        raise ValueError("binary header does not describe a full binary tree")
    token_start = 32
    token_end = token_start + nodes
    witness_end = token_end + leaves * 5 * 8
    if witness_end != len(data):
        raise ValueError("binary certificate length does not match its header")
    tokens = data[token_start:token_end]
    if any(token > LEAF_TOKEN for token in tokens):
        raise ValueError("binary certificate contains an invalid node token")
    witnesses = tuple(
        struct.unpack_from("<5q", data, token_end + 40 * i)
        for i in range(leaves)
    )
    cert = Certificate(tokens=tokens, witnesses=witnesses, witness_scale=scale)
    validate_tree(cert)
    return cert


def write_binary(cert: Certificate, path: Path) -> None:
    validate_tree(cert)
    with path.open("wb") as f:
        f.write(BINARY_MAGIC)
        f.write(struct.pack("<QQQ", cert.nodes, cert.leaves, cert.witness_scale))
        f.write(cert.tokens)
        for witness in cert.witnesses:
            f.write(struct.pack("<5q", *witness))


def _parse_header(line: str) -> tuple[int, int, int]:
    fields = line.strip().split()
    if len(fields) != 4 or fields[0] != TEXT_MAGIC:
        raise ValueError("bad text certificate header")
    values: dict[str, int] = {}
    for field in fields[1:]:
        if "=" not in field:
            raise ValueError(f"malformed header field: {field}")
        key, raw = field.split("=", 1)
        values[key] = int(raw)
    if set(values) != {"nodes", "leaves", "witness_scale"}:
        raise ValueError("text header must specify nodes, leaves, and witness_scale")
    return values["nodes"], values["leaves"], values["witness_scale"]


def read_text(path: Path) -> Certificate:
    with path.open("r", encoding="utf-8") as f:
        header = f.readline()
        if not header:
            raise ValueError("empty text certificate")
        nodes, leaves, scale = _parse_header(header)
        tokens = bytearray()
        witnesses: list[tuple[int, int, int, int, int]] = []
        for line_number, line in enumerate(f, start=2):
            line = line.strip()
            if not line:
                continue
            fields = line.split()
            if fields[0] == "split":
                if len(fields) != 2 or fields[1] not in AXIS_TO_INDEX:
                    raise ValueError(f"line {line_number}: malformed split record")
                tokens.append(AXIS_TO_INDEX[fields[1]])
            elif fields[0] == "leaf":
                if len(fields) != 6:
                    raise ValueError(f"line {line_number}: leaf needs five weights")
                witness = tuple(int(x) for x in fields[1:])
                if not any(witness):
                    raise ValueError(f"line {line_number}: zero leaf witness")
                tokens.append(LEAF_TOKEN)
                witnesses.append(witness)  # type: ignore[arg-type]
            else:
                raise ValueError(f"line {line_number}: unknown record {fields[0]!r}")
    cert = Certificate(bytes(tokens), tuple(witnesses), scale)
    if cert.nodes != nodes or cert.leaves != leaves:
        raise ValueError(
            f"text header counts ({nodes}, {leaves}) do not match data "
            f"({cert.nodes}, {cert.leaves})"
        )
    validate_tree(cert)
    return cert


def write_text(cert: Certificate, path: Path) -> None:
    validate_tree(cert)
    leaf_index = 0
    with path.open("w", encoding="utf-8", newline="\n") as f:
        f.write(
            f"{TEXT_MAGIC} nodes={cert.nodes} leaves={cert.leaves} "
            f"witness_scale={cert.witness_scale}\n"
        )
        for token in cert.tokens:
            if token == LEAF_TOKEN:
                witness = cert.witnesses[leaf_index]
                leaf_index += 1
                f.write("leaf " + " ".join(str(x) for x in witness) + "\n")
            else:
                f.write(f"split {AXES[token]}\n")
    if leaf_index != cert.leaves:
        raise AssertionError("internal leaf count mismatch")


def validate_tree(cert: Certificate) -> dict[str, object]:
    if cert.nodes != 2 * cert.leaves - 1:
        raise ValueError("certificate is not a full binary tree by node count")
    if cert.witness_scale != EXPECTED_SCALE:
        raise ValueError(
            f"unexpected witness scale {cert.witness_scale}; expected {EXPECTED_SCALE}"
        )

    token_pos = 0
    leaf_pos = 0
    max_depth = 0
    axis_splits = [0] * 6
    depth_hist: dict[int, int] = {}

    # Iterative preorder parser. Each stack entry is a node depth still to read.
    stack = [0]
    while stack:
        depth = stack.pop()
        if token_pos >= cert.nodes:
            raise ValueError("tree ends before all expected children are present")
        token = cert.tokens[token_pos]
        token_pos += 1
        max_depth = max(max_depth, depth)
        if token == LEAF_TOKEN:
            if leaf_pos >= cert.leaves:
                raise ValueError("tree contains more leaves than witnesses")
            if not any(cert.witnesses[leaf_pos]):
                raise ValueError(f"leaf {leaf_pos} has the zero witness")
            leaf_pos += 1
            depth_hist[depth] = depth_hist.get(depth, 0) + 1
        elif 0 <= token < 6:
            axis_splits[token] += 1
            # Push right then left, so the left child is consumed next.
            stack.append(depth + 1)
            stack.append(depth + 1)
        else:
            raise ValueError(f"invalid token {token} at preorder node {token_pos - 1}")

    if token_pos != cert.nodes:
        raise ValueError("tree has trailing node records after the root is complete")
    if leaf_pos != cert.leaves:
        raise ValueError("number of leaf records does not match witnesses")

    return {
        "nodes": cert.nodes,
        "leaves": cert.leaves,
        "internal_nodes": cert.nodes - cert.leaves,
        "max_depth": max_depth,
        "axis_splits": dict(zip(AXES, axis_splits)),
        "leaf_depth_histogram": dict(sorted(depth_hist.items())),
    }


def print_summary(cert: Certificate, path: Path | None = None) -> None:
    summary = validate_tree(cert)
    if path is not None:
        print(f"file: {path}")
        print(f"sha256: {sha256(path)}")
    print(f"format: {TEXT_MAGIC if path and path.suffix != '.bin' else 'G4BCERT1'}")
    print(f"nodes: {summary['nodes']}")
    print(f"leaves: {summary['leaves']}")
    print(f"internal nodes: {summary['internal_nodes']}")
    print(f"max depth: {summary['max_depth']}")
    print(f"witness scale: {cert.witness_scale}")
    print("splits by coordinate:")
    for axis, count in summary["axis_splits"].items():  # type: ignore[union-attr]
        print(f"  {axis}: {count}")
    print("leaf depths:")
    histogram = summary["leaf_depth_histogram"]  # type: ignore[assignment]
    for depth, count in histogram.items():  # type: ignore[union-attr]
        print(f"  {depth}: {count}")



def write_leaf_csv(cert: Certificate, path: Path) -> None:
    """Write explicit dyadic leaf boxes and witnesses as CSV.

    For each coordinate, (k,d) denotes the interval
    [k/2^d,(k+1)/2^d] in the Bernstein parameter cube [0,1]^6.
    """
    validate_tree(cert)
    token_pos = 0
    leaf_pos = 0
    node_id = 0
    volume_numerators: dict[int, int] = {}

    with path.open("w", encoding="utf-8", newline="") as f:
        writer = csv.writer(f)
        header = ["leaf_id", "node_id", "depth"]
        for axis in AXES:
            header.extend([f"{axis}_k", f"{axis}_d"])
        header.extend(["w0", "w1", "w2", "w3", "w4"])
        writer.writerow(header)

        # Stack entries: (depth, cells), cells are six (k,d) pairs.
        stack: list[tuple[int, tuple[tuple[int, int], ...]]] = [
            (0, tuple((0, 0) for _ in AXES))
        ]
        while stack:
            depth, cells = stack.pop()
            if token_pos >= cert.nodes:
                raise ValueError("tree ended while producing leaf CSV")
            current_node_id = node_id
            node_id += 1
            token = cert.tokens[token_pos]
            token_pos += 1
            if token == LEAF_TOKEN:
                witness = cert.witnesses[leaf_pos]
                row: list[int] = [leaf_pos, current_node_id, depth]
                for k, d in cells:
                    row.extend([k, d])
                row.extend(witness)
                writer.writerow(row)
                total_depth = sum(d for _, d in cells)
                volume_numerators[total_depth] = volume_numerators.get(total_depth, 0) + 1
                leaf_pos += 1
            else:
                axis = token
                left = list(cells)
                right = list(cells)
                k, d = cells[axis]
                left[axis] = (2 * k, d + 1)
                right[axis] = (2 * k + 1, d + 1)
                # Preorder: process left first.
                stack.append((depth + 1, tuple(right)))
                stack.append((depth + 1, tuple(left)))

    if token_pos != cert.nodes or leaf_pos != cert.leaves:
        raise ValueError("tree was not consumed exactly while producing leaf CSV")

    # Exact cover-volume check using a common dyadic denominator.
    max_exp = max(volume_numerators, default=0)
    scaled_sum = sum(count << (max_exp - exp) for exp, count in volume_numerators.items())
    if scaled_sum != 1 << max_exp:
        raise ValueError("leaf boxes do not have total volume one")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    sub = parser.add_subparsers(dest="command", required=True)

    export = sub.add_parser("export", help="convert binary certificate to text")
    export.add_argument("binary", type=Path)
    export.add_argument("text", type=Path)

    imp = sub.add_parser("import", help="convert text certificate to binary")
    imp.add_argument("text", type=Path)
    imp.add_argument("binary", type=Path)

    inspect = sub.add_parser("inspect", help="validate and summarize a certificate")
    inspect.add_argument("certificate", type=Path)

    roundtrip = sub.add_parser("roundtrip", help="prove text conversion is lossless")
    roundtrip.add_argument("binary", type=Path)
    roundtrip.add_argument("text", type=Path)
    roundtrip.add_argument("rebuilt_binary", type=Path)

    leaves = sub.add_parser("leaves", help="write explicit dyadic leaf boxes as CSV")
    leaves.add_argument("certificate", type=Path)
    leaves.add_argument("csv", type=Path)

    args = parser.parse_args()

    if args.command == "export":
        cert = read_binary(args.binary)
        write_text(cert, args.text)
        print_summary(cert, args.text)
    elif args.command == "import":
        cert = read_text(args.text)
        write_binary(cert, args.binary)
        print_summary(cert, args.binary)
    elif args.command == "inspect":
        path: Path = args.certificate
        cert = read_binary(path) if path.suffix == ".bin" else read_text(path)
        print_summary(cert, path)
    elif args.command == "leaves":
        path: Path = args.certificate
        cert = read_binary(path) if path.suffix == ".bin" else read_text(path)
        write_leaf_csv(cert, args.csv)
        print(f"wrote {cert.leaves} leaf boxes to {args.csv}")
        print(f"sha256: {sha256(args.csv)}")
    elif args.command == "roundtrip":
        original = read_binary(args.binary)
        write_text(original, args.text)
        parsed = read_text(args.text)
        if parsed != original:
            raise SystemExit("ERROR: text representation changed the certificate")
        write_binary(parsed, args.rebuilt_binary)
        original_hash = sha256(args.binary)
        rebuilt_hash = sha256(args.rebuilt_binary)
        print(f"original sha256: {original_hash}")
        print(f"rebuilt  sha256: {rebuilt_hash}")
        if original_hash != rebuilt_hash:
            raise SystemExit("ERROR: rebuilt binary differs from original")
        print("ROUNDTRIP VERIFIED: text certificate is lossless")


if __name__ == "__main__":
    main()


==> anc/tools/check_release_consistency.py <==
#!/usr/bin/env python3
"""Check internal consistency of the public verification release.

This is a packaging/audit utility, not part of the mathematical proof. It
checks that both C checkers contain exactly the tensors in final_tensors.json,
that the committed chart polynomials are regenerated exactly, and that the
leaf CSV is reproduced byte-for-byte from the readable certificate.
"""
from __future__ import annotations

import base64
import importlib.util
import json
import re
import subprocess
import sys
import tempfile
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent


def fail(message: str) -> None:
    raise SystemExit(f"ERROR: {message}")


def load_expected() -> tuple[dict[tuple[int, ...], int], dict[tuple[int, ...], int]]:
    data = json.loads((ROOT / "data/final_tensors.json").read_text(encoding="utf-8"))
    cubic = {tuple(i): int(v) for i, v in data["cubic"]["entries"]}
    quartic = {tuple(i): int(v) for i, v in data["quartic"]["entries"]}
    return cubic, quartic


def function_body(source: str, function_name: str) -> str:
    marker = f"static int64_t {function_name}("
    start = source.find(marker)
    if start < 0:
        fail(f"could not find {function_name} in C source")
    brace = source.find("{", start)
    depth = 0
    for position in range(brace, len(source)):
        if source[position] == "{":
            depth += 1
        elif source[position] == "}":
            depth -= 1
            if depth == 0:
                return source[brace + 1:position]
    fail(f"unterminated {function_name} in C source")
    raise AssertionError


def parse_c_tensor(path: Path, function_name: str, degree: int) -> dict[tuple[int, ...], int]:
    body = function_body(path.read_text(encoding="utf-8"), function_name)
    pattern = re.compile(r"case\s+\d+\s*:\s*return\s+(-?\d+)\s*;\s*/\*\s*(\d{%d})\s*\*/" % degree)
    entries: dict[tuple[int, ...], int] = {}
    for value, indices in pattern.findall(body):
        key = tuple(int(c) for c in indices)
        entries[key] = int(value)
    if not entries:
        fail(f"found no entries for {function_name} in {path}")
    return entries


def load_certificate_module():
    path = ROOT / "tools/certificate_text_tools.py"
    spec = importlib.util.spec_from_file_location("certificate_text_tools", path)
    if spec is None or spec.loader is None:
        fail("could not load certificate_text_tools.py")
    module = importlib.util.module_from_spec(spec)
    sys.modules[spec.name] = module
    spec.loader.exec_module(module)
    return module


def main() -> None:
    required = [
        ROOT / "verify_grunbaum_tensors.c",
        ROOT / "verification_manifest.md",
        ROOT / "grunbaum_leaf_boxes.csv",
    ]
    for path in required:
        if not path.is_file():
            fail(f"missing manuscript-listed file: {path.name}")

    cubic, quartic = load_expected()
    for checker in [ROOT / "verify_grunbaum_tensors.c",
                    ROOT / "checkers/check_grunbaum_text.c"]:
        if parse_c_tensor(checker, "A5", 3) != cubic:
            fail(f"cubic tensor mismatch in {checker}")
        if parse_c_tensor(checker, "B4", 4) != quartic:
            fail(f"quartic tensor mismatch in {checker}")
        print(f"OK tensors: {checker.relative_to(ROOT)}")

    subprocess.run(
        [sys.executable, str(ROOT / "python/generate_final_chart_polynomials.py"), "--check"],
        cwd=ROOT,
        check=True,
    )

    cert_tools = load_certificate_module()
    certificate = cert_tools.read_text(ROOT / "certificate/grunbaum_certificate.txt")
    summary = cert_tools.validate_tree(certificate)
    if summary["nodes"] != 77713 or summary["leaves"] != 38857 or summary["max_depth"] != 60:
        fail(f"unexpected certificate statistics: {summary}")
    print("OK readable certificate structure")

    with tempfile.TemporaryDirectory() as directory:
        regenerated = Path(directory) / "grunbaum_leaf_boxes.csv"
        binary = Path(directory) / "grunbaum_certificate.bin"
        cert_tools.write_leaf_csv(certificate, regenerated)
        cert_tools.write_binary(certificate, binary)
        if regenerated.read_bytes() != (ROOT / "grunbaum_leaf_boxes.csv").read_bytes():
            fail("grunbaum_leaf_boxes.csv is not reproduced by the readable certificate")

        c_source = (ROOT / "verify_grunbaum_tensors.c").read_text(encoding="utf-8")
        start = c_source.find("const char CERTIFICATE_BASE64[] =")
        if start < 0:
            fail("embedded certificate declaration not found")
        encoded_region = c_source[start:]
        chunks = re.findall(r'"([A-Za-z0-9+/=]+)"', encoded_region)
        if not chunks:
            fail("embedded base64 certificate not found")
        embedded = base64.b64decode("".join(chunks), validate=True)
        if embedded != binary.read_bytes():
            fail("embedded C certificate differs from the readable certificate")
    print("OK leaf CSV byte-for-byte regeneration")
    print("OK embedded certificate equals readable certificate")

    prohibited = ["B5_SORTED", "SIMPLE_B_SORTED", "defwall_exact_polynomials"]
    for path in ROOT.rglob("*"):
        if not path.is_file() or path.name == "check_release_consistency.py":
            continue
        if path.suffix.lower() not in {".py", ".c", ".h", ".json", ".md", ".txt"}:
            continue
        text = path.read_text(encoding="utf-8", errors="ignore")
        for term in prohibited:
            if term in text:
                fail(f"obsolete identifier {term!r} remains in {path.relative_to(ROOT)}")
    print("OK no obsolete quartic identifiers")
    print("RELEASE CONSISTENCY CHECK PASSED")


if __name__ == "__main__":
    main()


==> anc/verification_manifest.md <==
# Verification manifest

**Release purpose.** This repository supplies the exact finite certificate for
the tensor theorem used in the four-hyperplane counterexample. The certified
finite statement is that the five explicit tensor contractions have no common
zero on the normalized quaternion chart `[-1,1]^6`.

The analytic perturbation argument, the signed-permutation reduction to one
chart, and the passage from `SO(4)` to `O(4)` are proved in the manuscript and
are outside the scope of these programs.

## 1. Single tensor data set

The sole machine-readable tensor definition in this release is

```text
data/final_tensors.json
```

It contains five times the manuscript cubic `A` and the manuscript quartic
`B`. Multiplication of `A` by five clears its only denominator and does not
change any zero set.

The quartic has exactly the following nine nonzero symmetric entries:

```text
B0013=-2  B0033=-4  B0133=3
B0223=-1  B1123=-1  B1133=-1
B1223=-1  B1233=1   B2333=-6
```

Omitted symmetric entries are zero. No exploratory, rationalized, or
alternative quartic is included in this public release.

Both C checkers contain these same entries. The script
`tools/check_release_consistency.py` compares their hard-coded tensors with
`data/final_tensors.json`, regenerates the chart polynomials, and regenerates
the CSV from the text certificate.

## 2. Files named in the manuscript

### `verify_grunbaum_tensors.c`

This is the authoritative one-file checker. It contains the complete
subdivision certificate in an embedded encoding. Starting from the displayed
`5A` and `B`, it:

1. constructs the quaternion-chart frame entries;
2. derives the four cubic and one quartic six-variable polynomials;
3. converts them exactly to a common degree-four tensor-product Bernstein
   representation;
4. creates outward fixed-point interval enclosures of all root control data;
5. replays every midpoint de Casteljau subdivision; and
6. verifies every leaf witness using signed `__int128` integer arithmetic.

It uses no floating-point arithmetic and no third-party library.

Compile and run:

```bash
cc -O3 -std=gnu11 verify_grunbaum_tensors.c -o verify_grunbaum_tensors
./verify_grunbaum_tensors
```

A successful run exits with status `0` and ends with:

```text
CERTIFIED
  nodes:      77713
  leaves:     38857
  max depth:  60
  minimum exact integer leaf margin: 121251517
The five tensor contractions have no common zero on [-1,1]^6.
```

The checker requires GCC or Clang support for signed `__int128`.

### `grunbaum_leaf_boxes.csv`

This is an explicit list of all 38,857 terminal boxes and their integer
separating covectors. For each coordinate, `(k,d)` represents the interval

```text
[k/2^d, (k+1)/2^d]
```

in the Bernstein cube `[0,1]^6`. The exact format is specified in
`certificate/LEAF_BOXES_FORMAT.md`. The boxes have disjoint interiors and
exact total dyadic volume one.

The CSV is redundant with `certificate/grunbaum_certificate.txt`; it is
included so that independent implementations need not parse the preorder
subdivision tree. It does not depend logically on trusting the supplied C or
Python parsers: the rows themselves are the proposed boxes and witnesses.
An independent checker must still reconstruct the exact Bernstein control
vectors and verify the listed inequalities.

### `verification_manifest.md`

This file records the trust boundary, commands, file roles, and release
consistency. Cryptographic hashes for every retained file are in the root
`MANIFEST.sha256`.

## 3. Readable certificate route

The proof data are also separated from the checking program:

```text
certificate/grunbaum_certificate.txt
checkers/check_grunbaum_text.c
```

Compile and run:

```bash
cc -O3 -std=gnu11 checkers/check_grunbaum_text.c -o check_grunbaum_text
./check_grunbaum_text certificate/grunbaum_certificate.txt
```

This checker uses the same exact arithmetic as the self-contained checker and
returns the same node count, leaf count, maximum depth, and minimum exact
integer margin. The certificate format and root-normalization convention are
specified in `certificate/CERTIFICATE_FORMAT.md`.

## 4. Exact polynomial data

`python/generate_final_chart_polynomials.py` derives the final chart
polynomials from `data/final_tensors.json` using only the Python standard
library. The committed output is

```text
data/final_chart_polynomials.json
```

Check exact reproduction with:

```bash
python3 python/generate_final_chart_polynomials.py --check
```

The five term counts are

```text
316, 316, 316, 316, 832.
```

## 5. Optional Python files

The Python programs are supplementary. They are not needed for the exact C
certificate.

| File | Role |
|---|---|
| `python/generate_final_chart_polynomials.py` | Final-only exact tensor-to-chart generator; standard library only. |
| `python/bernstein_tools.py` | Floating Bernstein conversion, de Casteljau subdivision, and separator-search utilities. |
| `python/generate_certificate.py` | Untrusted producer of candidate subdivision trees and quantized witnesses. |
| `python/verify_python_replay.py` | Independent fixed-point interval Bernstein replay. |
| `python/python_replay_output.txt` | Recorded completed output of the cleaned replay, if present. |
| `python/certificate_generation_output.txt` | Recorded producer output, if present. |

Install the recorded NumPy dependency with:

```bash
python3 -m venv .venv
source .venv/bin/activate
python3 -m pip install -r requirements.txt
```

Run the independent replay:

```bash
PYTHONUNBUFFERED=1 python3 python/verify_python_replay.py \
  --maxnodes 1000000 --report 20000 --maxdepth 120
```

The producer may use floating-point heuristics. Its output supports no theorem
until an exact checker accepts it.

## 6. Trust boundary

The trusted finite computation consists of:

- the C source of an exact checker;
- the exact tensor constants `5A` and `B`;
- integer/rational power-to-Bernstein conversion;
- directed midpoint de Casteljau subdivision;
- the complete tree and integer leaf witnesses; and
- signed `__int128` verification of every strict leaf inequality.

The following are not trusted:

- floating-point separator search;
- split-selection heuristics;
- Python/NumPy as used by the certificate producer; and
- saved terminal transcripts.

They may be wrong without invalidating a certificate accepted by either exact
C checker.

## 7. Recorded checks for this cleaned release

The repository was assembled and checked on Linux x86_64 with GCC 14.2.0.
The following checks were completed:

```text
self-contained C checker: CERTIFIED
readable-certificate C checker: CERTIFIED
text certificate: 77713 nodes, 38857 leaves, maximum depth 60
CSV regenerated from text certificate: byte-for-byte identical
chart JSON regenerated from final_tensors.json: byte-for-byte identical
both C tensor tables compared with final_tensors.json: identical
cleaned exact Python replay: CERTIFIED (141699 nodes, 70850 leaves)
cleaned certificate producer reproduced the readable certificate byte-for-byte
```

The recorded C output is `expected_output.txt`.

## 8. Hash policy

Adding a file does not change the SHA-256 hash of an unchanged existing file.
It does, however, make an exhaustive manifest incomplete. Therefore
`MANIFEST.sha256` was generated only after the final repository contents were
assembled. Any later addition, deletion, rename, or edit requires regenerating
the root manifest and creating a new tagged release.

Verify all retained files with:

Linux:

```bash
sha256sum -c MANIFEST.sha256
```

macOS:

```bash
shasum -a 256 -c MANIFEST.sha256
```

## 9. Key SHA-256 values

```text
b144a05028d09522606fcfc499488b16e24616fba23de08f878fa2367e16fe1d  verify_grunbaum_tensors.c
eec1e986e5cbebedc6cb58d39455f93da2fc1deb1f06d921c1584d7ed10e9274  grunbaum_leaf_boxes.csv
66d91ccd5ded4c9042a37b5ec5abf9d03fe1cf8f813b7aee8580bf488930ac6d  certificate/grunbaum_certificate.txt
aea0b93fc39a89cd2feae60f73d733aa0372f6b401064593600011ce402709fb  data/final_tensors.json
184f0ac9684418345e4795388e9e901ff0d7283d594a53bce380aac982e177a4  data/final_chart_polynomials.json
```

The compact binary reconstructed from the readable certificate, and the binary
regenerated independently by `python/generate_certificate.py`, both have
SHA-256

```text
66381f1454d7611abc10660e62cf33e617a2ff2dddeb032346688c75752f2ceb.
```

The exhaustive root `MANIFEST.sha256` is the authoritative inventory for the
release as a whole.

